2-Group Symmetries and their Classification in 6d

We uncover 2-group symmetries in 6d superconformal field theories. These symmetries arise when the discrete 1-form symmetry and continuous flavor symmetry group of a theory mix with each other. We classify all 6d superconformal field theories with such 2-group symmetries. The approach taken in 6d is applicable more generally, with minor modifications to include dimension specific operators (such as instantons in 5d and monopoles in 3d), and we provide a discussion of the dimension-independent aspects of the analysis. We include an ancillary mathematica code for computing 2-group symmetries, once the dimension specific input is provided. We also discuss a mixed 't Hooft anomaly between discrete 0-form and 1-form symmetries in 6d.

==> anc/2GroupCalculator-v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    698101,      12802]
NotebookOptionsPosition[    676723,      12456]
NotebookOutlinePosition[    677164,      12474]
CellTagsIndexPosition[    677121,      12471]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["2-Group Calculator", "Title",
 CellChangeTimes->{{3.842496519333662*^9, 3.842496526094493*^9}, {
  3.842680446012538*^9, 3.842680453450666*^9}, {3.8435414244486513`*^9, 
  3.843541504100937*^9}, {3.8443222651898603`*^9, 3.8443222755858307`*^9}, {
  3.844322317890274*^9, 
  3.844322319743938*^9}},ExpressionUUID->"67c3b15a-a5c8-4ce4-bad1-\
94b74bbfcd4a"],

Cell[TextData[StyleBox["Ancillary Mathematica File for \n\
\[OpenCurlyDoubleQuote]2-Group Symmetries and their Classification in 6d\
\[CloseCurlyDoubleQuote]\n\
https://arxiv.org/abs/2110.14647\[LineSeparator]Fabio Apruzzi, Laskhya \
Bhardwaj, Dewi S.W. Gould, Sakura Schafer-Nameki.\n", "Author"]], "Text",
 CellChangeTimes->{{3.842680707993313*^9, 3.842680758837119*^9}, {
   3.843541410966489*^9, 3.843541412390903*^9}, 3.843808664644835*^9, {
   3.8442468318878183`*^9, 3.844246845587779*^9}, {3.844322291699532*^9, 
   3.844322314305469*^9}, {3.844336043290305*^9, 3.844336068586055*^9}, {
   3.844336491509227*^9, 3.844336493107193*^9}, {3.844831943170301*^9, 
   3.8448319501495*^9}, {3.845006164993332*^9, 
   3.845006167235363*^9}},ExpressionUUID->"4dba99a7-411b-4f55-b2a6-\
3362609a1fb8"],

Cell[CellGroupData[{

Cell["Introduction", "Subtitle",
 CellChangeTimes->{{3.8426807888687468`*^9, 
  3.8426807926773577`*^9}},ExpressionUUID->"b51c3fbc-3351-4a57-8691-\
eccd02426d83"],

Cell[CellGroupData[{

Cell["Introduction", "Subsection",
 CellChangeTimes->{{3.843802823214695*^9, 
  3.8438028291335573`*^9}},ExpressionUUID->"d2d154c0-1d65-435f-917f-\
8ca9f22f6291"],

Cell[TextData[{
 "Given theory-specific data on gauge group, flavor symmetry algebra and \
charged matter, this notebook  calculates the 1-form symmetry,",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "3e507b7b-2b9a-4673-89b8-4488c8b98aa6"],
 ", the maximal trivially acting subgroup of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "G"], "x", " ", 
    SubscriptBox["Z", "F"]}], TraditionalForm]],ExpressionUUID->
  "1ab45b3d-97b2-4cc4-99e0-041fa67866f3"],
 ", ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalE]", TraditionalForm]],ExpressionUUID->
  "d195d59c-4317-443c-8ea4-629282808172"],
 ", and also the presence/ absence of a non-trivial embedding of the form:\n\n\
",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "->", " ", 
    RowBox[{
     SuperscriptBox["\[CapitalGamma]", 
      RowBox[{"(", "1", ")"}]], "->", 
     RowBox[{"\[ScriptCapitalE]", " ", "->", " ", 
      RowBox[{"\[ScriptCapitalZ]", " ", "->", " ", "0"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"f53bbbba-be7f-46dc-ad31-7d9c3800348e"]
}], "Text",
 CellChangeTimes->{{3.8438022482089853`*^9, 3.843802395042431*^9}, {
   3.8438106716584167`*^9, 3.8438106725450068`*^9}, {3.844322342024498*^9, 
   3.8443223713432293`*^9}, {3.844336092013406*^9, 3.844336128049217*^9}, 
   3.844336166641923*^9},ExpressionUUID->"8a2f265e-63d6-4c88-96d6-\
8024149a022c"],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalZ]", TraditionalForm]],ExpressionUUID->
  "d99263b5-c321-433c-a8c2-d3014aa8e954"],
 " is the projection of \[ScriptCapitalE] onto ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "F"], TraditionalForm]],ExpressionUUID->
  "dd113ba5-7f1e-44f8-9347-03e8b0f03f38"],
 ".\nThe code is essentially dimension independent and applies to all \
theories in 3d, 4d, 5d, 6d, once the required data is specified. "
}], "Text",
 CellChangeTimes->{{3.8438024042419777`*^9, 3.843802430545583*^9}, {
  3.844336176274953*^9, 
  3.8443361980561132`*^9}},ExpressionUUID->"f4416030-44b1-4621-a229-\
a0ddafcc6b79"],

Cell[TextData[{
 "The required input data from the theory is as follows:\n\n1. The centers of \
all gauge groups ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "G"], TraditionalForm]],ExpressionUUID->
  "a72446cc-abe7-49cc-aade-c10d96932c79"],
 "\n2. The centers  of all flavour groups",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    SubscriptBox["Z", "F"]}], TraditionalForm]],ExpressionUUID->
  "ab94f467-603e-4926-a082-f20baf7d0bac"],
 "\n3. The charges of all charged matter under both the gauge and flavor \
center symmetries.\n4.  The dimension-dependent piece of data is the charge \
of non-perturbative matter (strings/ monopoles etc.) under both the gauge and \
flavor center symmetries. The methodology implemented in this notebook is \
explained in detail in the accompanying paper. \n\nSeveral examples are given \
below for 6d superconformal field theories, demonstrating how to input and \
format the necessary information. Furthermore, we provide two very explicit \
worked examples with commentary to explain the output of the results \
(section: Worked examples).\n\nIn the penultimate section, \
\[OpenCurlyDoubleQuote]Explicit Examples of Each Type of 6d SCFT Quiver with \
2-Group Symmetry (Types 1-6)\[CloseCurlyDoubleQuote] we provide one example \
of each of the six types of 6d SCFT quivers with 2-group symmetry.\n\nLastly, \
in the section \[OpenCurlyDoubleQuote]Input Your Own Quiver\
\[CloseCurlyDoubleQuote] the user is invited to use this notebook for their \
own examples."
}], "Text",
 CellChangeTimes->{{3.842680464890934*^9, 3.8426805116659603`*^9}, {
   3.842680565680044*^9, 3.842680642335369*^9}, {3.842680700094741*^9, 
   3.84268070348634*^9}, 3.843541352767807*^9, 3.843802243958206*^9, {
   3.8438024403385344`*^9, 3.8438025542139397`*^9}, {3.843802605284884*^9, 
   3.84380265991535*^9}, {3.8438028520378847`*^9, 3.843802938916183*^9}, {
   3.843805084084901*^9, 3.843805084569923*^9}, {3.844246858446685*^9, 
   3.844246859131652*^9}, {3.84433615309378*^9, 3.844336164628941*^9}, {
   3.844336202843863*^9, 3.844336293329833*^9}, {3.844336326291477*^9, 
   3.8443363394707108`*^9}, {3.844336399526532*^9, 
   3.844336407587624*^9}},ExpressionUUID->"8eb1d221-b8e0-432f-8b39-\
a4ca077b180f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Table of Contents", "Subsection",
 CellChangeTimes->{{3.8438027555444403`*^9, 
  3.843802759448735*^9}},ExpressionUUID->"39c54d0f-28cd-4e8f-b8c8-\
68978082f809"],

Cell["\<\
1. Main Code Block
2. Worked Examples
3. Explicit Examples of Each Type of 6d SCFT Quiver with 2-Group Symmetry \
(Types 1-6)
4. Input Your Own Quiver\
\>", "Text",
 CellChangeTimes->{{3.84380276103575*^9, 3.843802806647459*^9}, {
  3.843802981931736*^9, 
  3.8438029876583843`*^9}},ExpressionUUID->"14d77d79-ead7-48ec-87c7-\
b14de446ec52"]
}, Closed]],

Cell[CellGroupData[{

Cell["Summary of Functionality", "Subsection",
 CellChangeTimes->{{3.8438041804822063`*^9, 
  3.84380419001884*^9}},ExpressionUUID->"42c22b07-e41c-42b1-ba31-\
81ecff886c81"],

Cell[TextData[{
 "This code calculates the 1-form symmetry,",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "520e5a03-11ed-4ea8-842f-b4f3d36db3e9"],
 ", the maximal, trivially acting subgroup of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "G"], "x", " ", 
    SubscriptBox["Z", "F"]}], TraditionalForm]],ExpressionUUID->
  "d461712c-3e3f-47bc-9fad-b3450b189a05"],
 ", ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalE]", TraditionalForm]],ExpressionUUID->
  "b256f92e-07d4-4cd0-9d9f-2592d7fe1818"],
 " and also the presence/ absence of a non-trivial embedding of the form:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "->", " ", 
    RowBox[{
     SuperscriptBox["\[CapitalGamma]", 
      RowBox[{"(", "1", ")"}]], "->", 
     RowBox[{"\[ScriptCapitalE]", " ", "->", " ", 
      RowBox[{"\[ScriptCapitalZ]", " ", "->", " ", "0"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"94b85e9d-a5c3-449c-ad1d-034cf030bf75"]
}], "Text",
 CellChangeTimes->{{3.8438041962742662`*^9, 3.843804208845819*^9}, {
  3.843810680375978*^9, 3.843810681303089*^9}, {3.844336356708179*^9, 
  3.844336387515864*^9}},ExpressionUUID->"95409a16-3635-447e-b62c-\
6611698c971d"],

Cell[TextData[{
 "We also provide a simplistic \[OpenCurlyDoubleQuote]drawing\
\[CloseCurlyDoubleQuote] tool as a way of checking the input data is correct. \
Rather than drawing the quiver itself, it is a pictorial representation of \
the centers of each gauge/ flavor node, as well as the charged \
hypermultiplets and strings. For example, a gauge node so(4N) with center ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalZ]", "2"], " ", "x", " ", 
    SubscriptBox["\[DoubleStruckCapitalZ]", "2"]}], TraditionalForm]],
  ExpressionUUID->"77c40c04-f29e-4f9a-96c9-4a2b2d3d60ec"],
 " has two nodes in our presentation (one for each center factor). \n\
Furthermore, it should be noted that the diagrams look considerably \
\[OpenCurlyQuote]busier\[CloseCurlyQuote] than the standard quivers: we draw \
lines for all hypermultiplets and strings - more than what is presented in \
the usual quiver diagrams. "
}], "Text",
 CellChangeTimes->{{3.8438042149400682`*^9, 3.843804348556988*^9}, 
   3.844322422649646*^9, 3.844336261504321*^9, {3.844336415982975*^9, 
   3.844336417562649*^9}, {3.844336467265073*^9, 
   3.844336469116528*^9}},ExpressionUUID->"c051d9a9-6cc2-4807-8915-\
9d5271a00019"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Main Code Block", "Subtitle",
 CellChangeTimes->{{3.8426807994201927`*^9, 
  3.842680801820355*^9}},ExpressionUUID->"61043c8b-ff8d-47c1-9585-\
fb619c9ee1db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BuildChargeMatrixM", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d1", " ", "=", " ", 
     RowBox[{
      RowBox[{"Length", "[", "gaugecenters", "]"}], " ", "+", " ", 
      RowBox[{"Length", "[", "flavourcenters", "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", 
         RowBox[{"d1", "+", 
          RowBox[{"Length", "[", "perturbativematter", "]"}], " ", "+", " ", 
          RowBox[{"Length", "[", "strings", "]"}]}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bigmatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "d1"}], ",", 
        RowBox[{"1", ";;", "d1"}]}], "]"}], "]"}], "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"gaugecenters", ",", " ", "flavourcenters"}], "]"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"PerturbativeMatterMatrix", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", 
         RowBox[{"Length", "[", "perturbativematter", "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"PerturbativeMatterMatrix", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "i"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"perturbativematter", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", "k", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Keys", "[", 
           RowBox[{"perturbativematter", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "perturbativematter", "]"}]}], "}"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bigmatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "d1"}], ",", 
        RowBox[{
         RowBox[{"d1", "+", "1"}], ";;", 
         RowBox[{"d1", "+", 
          RowBox[{"Length", "[", "perturbativematter", "]"}]}]}]}], "]"}], 
      "]"}], " ", "=", " ", "PerturbativeMatterMatrix"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"StringsMatrix", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", 
         RowBox[{"Length", "[", "strings", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"StringsMatrix", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "i"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"strings", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", "k", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Keys", "[", 
           RowBox[{"strings", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "strings", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bigmatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "d1"}], ",", 
        RowBox[{
         RowBox[{"d1", "+", 
          RowBox[{"Length", "[", "perturbativematter", "]"}], "+", "1"}], ";;", 
         RowBox[{"d1", "+", 
          RowBox[{"Length", "[", "perturbativematter", "]"}], "+", 
          RowBox[{"Length", "[", "strings", "]"}]}]}]}], "]"}], "]"}], " ", 
     "=", " ", "StringsMatrix"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "bigmatrix", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.842494041305139*^9, {3.842494111074424*^9, 3.8424941127696333`*^9}, {
   3.843805086781225*^9, 3.8438050906690063`*^9}, {3.844254395367672*^9, 
   3.8442543982941847`*^9}, {3.844255334566969*^9, 3.84425534128524*^9}, 
   3.844255419658321*^9, {3.8442555639854937`*^9, 3.8442555655714283`*^9}},
 TextJustification->1.,
 CellLabel->"In[1]:=",ExpressionUUID->"a84ce8ba-c6d1-41e2-a6ad-63016a216592"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetMGFromM", "[", 
   RowBox[{
   "bigmatrix_", ",", "gaugecenters_", ",", "flavourcenters_", ",", 
    "perturbativematter_", ",", "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Return", "[", " ", 
    RowBox[{"bigmatrix", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", 
        RowBox[{"Length", "[", "gaugecenters", "]"}]}], ",", 
       RowBox[{"1", ";;", 
        RowBox[{
         RowBox[{"Length", "[", "gaugecenters", "]"}], " ", "+", " ", 
         RowBox[{"Length", "[", "flavourcenters", "]"}], "+", 
         RowBox[{"Length", "[", "perturbativematter", "]"}], "+", 
         RowBox[{"Length", "[", "strings", "]"}]}]}]}], "]"}], "]"}], "]"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.842494059114107*^9, 3.8424940784591837`*^9}, {
  3.842494149052086*^9, 3.842494150331214*^9}, {3.84267954181327*^9, 
  3.842679560652876*^9}, {3.843805091711769*^9, 3.8438050922075377`*^9}, {
  3.844254452660413*^9, 3.8442544557874403`*^9}, {3.844255503056347*^9, 
  3.84425550755481*^9}, {3.844256377130831*^9, 3.8442563798565483`*^9}, {
  3.844256506562078*^9, 3.844256510414275*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"63cda14d-1692-4bce-bc61-6b242a058c56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SNF", "[", "matrix_", "]"}], " ", ":=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixForm", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"matrixA", ",", "diagonalmatrix", ",", "matrixB"}], "}"}], 
       "=", 
       RowBox[{"SmithDecomposition", "[", "matrix", "]"}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Return", "[", 
     RowBox[{"{", 
      RowBox[{"matrixA", ",", "diagonalmatrix", ",", " ", "matrixB"}], "}"}], 
     "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.842494106577688*^9, 3.842494212050239*^9}, {
   3.842494276865057*^9, 3.842494277225295*^9}, 3.843792534820486*^9, {
   3.844254506729987*^9, 3.8442545069067917`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a6c25ae9-1ca9-4a4c-96ef-621980a0be89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetOneFormSymmetry", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"oneformsymmetrymatrix", " ", "=", " ", 
     RowBox[{"GetMGFromM", "[", 
      RowBox[{
      "bigmatrix", ",", "gaugecenters", ",", "flavourcenters", ",", 
       "perturbativematter", ",", "strings"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "oneformsymmetrymatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelements", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "outputstring", " ", "=", " ", 
     "\"\<\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \>\""}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"diagonalelements", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ">", "1"}], ",", 
        RowBox[{"outputstring", " ", "=", " ", 
         RowBox[{"outputstring", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\[DoubleStruckCapitalZ]", ",", 
              RowBox[{"diagonalelements", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "StandardForm"}],
            "]"}], "  ", "<>", " ", "\"\< x \>\""}]}], " ", ",", 
        RowBox[{"outputstring", "=", "outputstring"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"Length", "[", "diagonalelements", "]"}], "-", "1"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{"outputstring", " ", "<>", " ", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[DoubleStruckCapitalZ]", ",", 
          RowBox[{"diagonalelements", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ",", "StandardForm"}], 
       "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "outputstring", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.842494322339106*^9, 3.842494457750361*^9}, {
   3.842494501640419*^9, 3.842494505325487*^9}, {3.8424949992308273`*^9, 
   3.842495129165215*^9}, {3.8432948650954723`*^9, 3.8432949273820457`*^9}, {
   3.843295010423613*^9, 3.8432950588448067`*^9}, {3.8432976203815403`*^9, 
   3.8432976248517027`*^9}, {3.84329938454731*^9, 3.843299433577632*^9}, {
   3.843299464624877*^9, 3.8432994966236143`*^9}, {3.8432996051255608`*^9, 
   3.8432996069411*^9}, {3.843300131176681*^9, 3.8433001483357697`*^9}, {
   3.843805093756608*^9, 3.8438050957460337`*^9}, {3.843810555916781*^9, 
   3.843810556341625*^9}, 3.844254410048402*^9, 3.8442544665352917`*^9, 
   3.844254515422557*^9, {3.8442563920208607`*^9, 3.844256394441036*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"84dfd03c-cb05-4009-9747-d32a5af5e02c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetE", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "bigmatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelements", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"\[ScriptCapitalE]", ",", "StandardForm"}], "]"}], "<>", 
      "   ", "\"\< = \>\""}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"diagonalelements", "[", 
          RowBox[{"[", "j", "]"}], "]"}], " ", ">", "1"}], ",", 
        RowBox[{"outputstring", " ", "=", " ", 
         RowBox[{"outputstring", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\[DoubleStruckCapitalZ]", ",", 
              RowBox[{"diagonalelements", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "StandardForm"}],
            "]"}], " ", "<>", " ", "\"\< x \>\""}]}], " ", ",", 
        RowBox[{"outputstring", "=", "outputstring"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"Length", "[", "diagonalelements", "]"}], "-", "1"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{"outputstring", " ", "<>", " ", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[DoubleStruckCapitalZ]", ",", 
          RowBox[{"diagonalelements", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ",", "StandardForm"}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "outputstring", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8424951679324827`*^9, 3.842495185418486*^9}, {
   3.843299617700526*^9, 3.843299760555623*^9}, 3.843300102395837*^9, {
   3.843805099210187*^9, 3.8438051003398943`*^9}, 3.844254412734337*^9, 
   3.8442545168602333`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"a1e8d3bc-f5a3-4ee2-a199-8bc4b7cb9056"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetEIncludingZ1s", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "bigmatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelements", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"\[ScriptCapitalE]", ",", "StandardForm"}], "]"}], "<>", 
      "   ", "\"\< = {\>\""}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"outputstring", " ", "=", " ", 
       RowBox[{"outputstring", " ", "<>", " ", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"\[DoubleStruckCapitalZ]", ",", 
            RowBox[{"diagonalelements", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "StandardForm"}], 
         "]"}], " ", "<>", " ", "\"\<, \>\""}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"Length", "[", "diagonalelements", "]"}], "-", "1"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{"outputstring", " ", "<>", " ", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[DoubleStruckCapitalZ]", ",", 
          RowBox[{"diagonalelements", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ",", "StandardForm"}], 
       "]"}], "<>", "\"\<}\>\""}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "outputstring", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.843798003323634*^9, 3.843798024251163*^9}, {
   3.843805100894382*^9, 3.843805101671824*^9}, {3.8438076208516407`*^9, 
   3.843807661018935*^9}, 3.844254413783164*^9, {3.844254517533133*^9, 
   3.844254518035819*^9}, {3.844254634506995*^9, 3.844254667224269*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0212eb43-b1e2-48be-a909-14dc4400720b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetMPrime", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dummylength", " ", "=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "flavourcenters", "]"}], ">", "0"}], ",", " ", 
       "flavourcenters", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "diagonal", ",", "v"}], "}"}], " ", "=", " ", 
     RowBox[{"SNF", "[", 
      RowBox[{"GetMGFromM", "[", 
       RowBox[{
       "bigmatrix", ",", "gaugecenters", ",", "flavourcenters", ",", 
        "perturbativematter", ",", "strings"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalA1", " ", "=", " ", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"Length", "[", "dummylength", "]"}], "]"}]}], "}"}]}], 
       "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Mprime", " ", "=", " ", 
     RowBox[{"diagonalA1", ".", "bigmatrix", ".", "v"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "Mprime", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.842495275267042*^9, 3.842495438910645*^9}, {
   3.842495481918325*^9, 3.84249555766889*^9}, {3.842495594629031*^9, 
   3.8424956107322273`*^9}, {3.8424957750923843`*^9, 3.842495796400852*^9}, {
   3.84249587919066*^9, 3.8424959048068457`*^9}, {3.842495964045438*^9, 
   3.842495970974263*^9}, {3.842679623900526*^9, 3.842679624259303*^9}, {
   3.842679726562387*^9, 3.842679727673088*^9}, 3.843792543445878*^9, {
   3.843805102233831*^9, 3.843805104396677*^9}, 3.8442544151259747`*^9, 
   3.844254468228938*^9, 3.844254519291698*^9, {3.8442563999292097`*^9, 
   3.844256404266622*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5b8cdda0-cd6d-41b3-816c-ac6700f8c025"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetInverseAE", "[", "mprime_", "]"}], " ", ":=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixForm", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A2", ",", "output", ",", "B2"}], "}"}], "=", 
       RowBox[{"SmithDecomposition", "[", "Mprime", "]"}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"InverseAE", " ", "=", " ", 
     RowBox[{"Inverse", "[", "A2", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", " ", "InverseAE", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8424958970968018`*^9, 3.842495931974231*^9}, {
  3.842495989661096*^9, 3.84249599724562*^9}, {3.843712573574844*^9, 
  3.843712619789068*^9}, {3.843726253942062*^9, 3.843726255854774*^9}, {
  3.844254713767891*^9, 3.844254747766448*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d57e11bd-d7a8-4d76-97ed-b154fe628a30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DrawQuiver", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_", ",", "gaugenames_", ",", "flavournames_"}], "]"}], " ", ":=", 
  
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lg", " ", "=", " ", 
     RowBox[{"Length", "[", "gaugecenters", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"labelledgaugenodes", " ", "=", " ", 
     RowBox[{"Range", "[", "lg", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"lf", " ", "=", " ", 
     RowBox[{"Length", "[", "flavourcenters", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"labelledflavournodes", " ", "=", " ", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"lg", "+", "1"}], ",", 
       RowBox[{"lg", "+", "lf"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"allnodes", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"gaugecenters", ",", " ", "flavourcenters"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"alllabellednodes", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"labelledgaugenodes", ",", " ", "labelledflavournodes"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"matterconnections", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"matterconnections", ",", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "1", "]"}], "]"}], " ", "\[UndirectedEdge]", 
           RowBox[{"j", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Keys", "[", "i", "]"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "perturbativematter"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"connections", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"connections", ",", " ", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "matterconnections"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coordinates", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"coordinates", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "labelledgaugenodes"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"coordinates", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "flavourcenters", "]"}], "]"}]}], "}"}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"labels", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"labels", ",", 
        RowBox[{
         RowBox[{"labelledgaugenodes", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"gaugecenters", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "lg"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"labels", ",", " ", 
        RowBox[{
         RowBox[{"labelledflavournodes", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{"flavourcenters", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "lf"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"shapes", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"shapes", ",", 
        RowBox[{
         RowBox[{"labelledgaugenodes", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "\"\<Circle\>\""}]}], 
       " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "lg"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"shapes", ",", 
        RowBox[{
         RowBox[{"labelledflavournodes", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "\"\<Square\>\""}]}], 
       " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "lf"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"newgaugenames", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "i", "]"}], "!=", "0"}], ",", 
        RowBox[{"newgaugenames", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"newgaugenames", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{
                  RowBox[{"Superscript", "[", 
                   RowBox[{"Z", ",", "1"}], "]"}], ",", 
                  RowBox[{"i", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                "StandardForm"}], "]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{
                  RowBox[{"Superscript", "[", 
                   RowBox[{"Z", ",", "2"}], "]"}], ",", 
                  RowBox[{"i", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                "StandardForm"}], "]"}], "}"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"newgaugenames", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"newgaugenames", ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"Z", ",", "i"}], "]"}], ",", "StandardForm"}], "]"}]}], 
          "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "gaugenames"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newflavournames", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "i", "]"}], "!=", "0"}], ",", 
        RowBox[{"newflavournames", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"newflavournames", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{
                  RowBox[{"Superscript", "[", 
                   RowBox[{"Z", ",", "1"}], "]"}], ",", 
                  RowBox[{"i", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                "StandardForm"}], "]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{
                  RowBox[{"Superscript", "[", 
                   RowBox[{"Z", ",", "2"}], "]"}], ",", 
                  RowBox[{"i", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                "StandardForm"}], "]"}], "}"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"newflavournames", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"newflavournames", ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"Z", ",", "i"}], "]"}], ",", "StandardForm"}], "]"}]}], 
          "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "flavournames"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"weights", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"gaugecenters", ",", "flavourcenters"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"nodenames", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"newgaugenames", ",", "newflavournames"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"g", " ", "=", " ", 
     RowBox[{"Graph", "[", 
      RowBox[{"alllabellednodes", ",", "connections", ",", " ", 
       RowBox[{"VertexShapeFunction", "\[Rule]", "shapes"}], ",", " ", 
       RowBox[{"VertexWeight", " ", "\[Rule]", "nodenames"}], ",", 
       RowBox[{"VertexCoordinates", "\[Rule]", "coordinates"}], ",", 
       RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"SetProperty", "[", 
     RowBox[{"g", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VertexLabels", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"v_", "\[RuleDelayed]", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\"\<Name\>\"", ",", 
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "v"}], "}"}], ",", "VertexWeight"}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"Above", ",", "Below"}], "}"}]}], "]"}]}], "}"}]}], ",", 
        RowBox[{"ImagePadding", "\[Rule]", "20"}]}], "}"}]}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.842495891687759*^9, 3.8424958926866083`*^9}, {
  3.8424960297097883`*^9, 3.842496052786098*^9}, {3.842497336144292*^9, 
  3.842497490379588*^9}, {3.843792545095542*^9, 3.843792547340886*^9}, {
  3.8438014583085823`*^9, 3.843801512388268*^9}, {3.8438017127065*^9, 
  3.843801714936376*^9}, {3.84380510516415*^9, 3.8438051083690853`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"dda01887-0ed1-4b97-9795-4550503479f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetAllTwoGroupData", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"GetOneFormSymmetry", "[", 
       RowBox[{
       "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
        "strings"}], "]"}], ",", "\"\<, \>\"", ",", 
      RowBox[{"GetE", "[", 
       RowBox[{
       "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
        "strings"}], "]"}], ",", "\"\<, \>\"", ",", 
      RowBox[{"CalculateFlavourProjection", "[", 
       RowBox[{
       "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
        "strings"}], "]"}], ",", "\"\<.\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Get1FSEmbedding", "[", 
     RowBox[{
     "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
      "strings"}], " ", "]"}], ";"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8424961189158573`*^9, 3.8424961947382402`*^9}, {
   3.842496239851243*^9, 3.842496336480372*^9}, {3.843713981268177*^9, 
   3.8437140760726137`*^9}, {3.843714193550292*^9, 3.843714233043687*^9}, {
   3.843723522143289*^9, 3.843723540576913*^9}, {3.843724025363164*^9, 
   3.843724031608471*^9}, {3.8437241022402163`*^9, 3.843724182126195*^9}, {
   3.8437263930181103`*^9, 3.843726393304427*^9}, {3.843730006025391*^9, 
   3.8437300078102818`*^9}, {3.843730327282813*^9, 3.843730343730109*^9}, {
   3.843730379121668*^9, 3.843730380627507*^9}, {3.843730454150629*^9, 
   3.843730476494811*^9}, {3.8437315170126743`*^9, 3.843731521715263*^9}, {
   3.843731745317775*^9, 3.84373174846242*^9}, {3.843732591078936*^9, 
   3.8437326105340137`*^9}, {3.843735051149632*^9, 3.843735053781052*^9}, {
   3.8437353439438877`*^9, 3.843735397358173*^9}, {3.843788673064351*^9, 
   3.843788726842552*^9}, {3.8437888156571503`*^9, 3.843788838463492*^9}, {
   3.843788883293749*^9, 3.843788893206214*^9}, {3.843788977490704*^9, 
   3.843789004398919*^9}, {3.843789071703278*^9, 3.843789084029071*^9}, {
   3.843789190122736*^9, 3.8437891955302896`*^9}, {3.843789326199257*^9, 
   3.843789329213472*^9}, {3.843789730320207*^9, 3.8437897712544603`*^9}, {
   3.8437902281991053`*^9, 3.8437902538544827`*^9}, {3.8437905212741537`*^9, 
   3.843790698557*^9}, {3.8437908706413507`*^9, 3.843790905666565*^9}, {
   3.843790937900049*^9, 3.8437909400087547`*^9}, {3.843791117613531*^9, 
   3.84379112592865*^9}, {3.843791199716505*^9, 3.843791235964485*^9}, {
   3.8437914636492157`*^9, 3.84379151958379*^9}, {3.843791716595016*^9, 
   3.843791766979104*^9}, {3.843791923824377*^9, 3.843791931719095*^9}, {
   3.84379217541924*^9, 3.843792323334496*^9}, {3.8437923548717537`*^9, 
   3.8437923899334793`*^9}, 3.843792548596583*^9, {3.843801989423324*^9, 
   3.8438020197264957`*^9}, {3.8438020828768873`*^9, 3.84380208491602*^9}, {
   3.8438051088983803`*^9, 3.843805114125699*^9}, {3.843807931238841*^9, 
   3.843807939966033*^9}, {3.843808030340392*^9, 3.8438080354036207`*^9}, {
   3.843810949436043*^9, 3.843810968010921*^9}, {3.8438110173945293`*^9, 
   3.8438110743049803`*^9}, {3.8439087468664722`*^9, 3.843908761099465*^9}, {
   3.844160958762682*^9, 3.8441609674724483`*^9}, {3.8442280806012897`*^9, 
   3.844228090744369*^9}, {3.844233652611629*^9, 3.8442336534504642`*^9}, {
   3.8442339028113956`*^9, 3.84423394759223*^9}, 3.844234028263809*^9, 
   3.8442547247265587`*^9, {3.844254814196739*^9, 3.844254814923727*^9}, 
   3.844255054091959*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"6db6e63b-b9a3-4d22-9873-ffdfe3d73e5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetMatrixR", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mprime", " ", "=", " ", 
     RowBox[{"GetMPrime", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"bottomremoved", " ", "=", " ", 
     RowBox[{"RemoveBottomRowsOfInverseA2", "[", 
      RowBox[{
       RowBox[{"GetInverseAE", "[", "Mprime", "]"}], ",", "gaugecenters", ",",
        "flavourcenters", ",", "perturbativematter", ",", "strings"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"p", " ", "=", 
     RowBox[{"GetMatrixP", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"q", " ", "=", 
     RowBox[{"GetMatrixQ", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Rt", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"GetMatrixP", "[", 
         RowBox[{
         "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", 
          ",", "strings"}], "]"}], "]"}], ".", 
       RowBox[{"RemoveBottomRowsOfInverseA2", "[", 
        RowBox[{
         RowBox[{"GetInverseAE", "[", "Mprime", "]"}], ",", "gaugecenters", 
         ",", "flavourcenters", ",", "perturbativematter", ",", "strings"}], 
        "]"}], ".", 
       RowBox[{"GetMatrixQ", "[", 
        RowBox[{
        "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",",
          "strings"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "Rt", "]"}], ";"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.843791644629603*^9, 3.8437917092140913`*^9}, {
  3.843805116976408*^9, 3.843805120273089*^9}, {3.844254726424765*^9, 
  3.8442547275186872`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e5575948-e173-4c70-8aa2-c4bf666b368e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetMatrixP", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"oneformsymmetrymatrix", " ", "=", " ", 
     RowBox[{"GetMGFromM", "[", 
      RowBox[{
      "bigmatrix", ",", "gaugecenters", ",", "flavourcenters", ",", 
       "perturbativematter", ",", "strings"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "oneformsymmetrymatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelements", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Return", "[", 
     RowBox[{"DiagonalMatrix", "[", "diagonalelements", "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.8437890311283083`*^9, 3.843789066159388*^9}, {
   3.843789127676508*^9, 3.843789154651621*^9}, 3.8437925519183064`*^9, 
   3.844254415910557*^9, 3.8442544688367853`*^9, 3.844254520435754*^9, {
   3.8442564094009533`*^9, 3.844256411224195*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"883357ef-2bbd-4b9b-9bc5-bdd239b12f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetMatrixQ", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "bigmatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelements", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Return", "[", 
     RowBox[{"DiagonalMatrix", "[", "diagonalelements", "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.8437891615369663`*^9, 3.843789183729684*^9}, {
   3.843789258208189*^9, 3.8437892596155157`*^9}, 3.84425441703013*^9, 
   3.844254521018208*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"ce5af824-1575-4f57-bc95-b9aa769edabc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemoveBottomRowsOfInverseA2", "[", 
   RowBox[{
   "invA2_", ",", "gaugecenters_", ",", "flavourcenters_", ",", 
    "perturbativematter_", ",", "strings_"}], "]"}], " ", ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Return", "[", " ", 
    RowBox[{"invA2", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", 
        RowBox[{"Length", "[", "gaugecenters", "]"}]}], ",", "All"}], "]"}], 
     "]"}], "]"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8437303290196037`*^9, 3.84373032975355*^9}, {
   3.843788747537293*^9, 3.843788799175705*^9}, 3.843788921460438*^9, {
   3.843797861622855*^9, 3.843797862391217*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"9e2cb646-4179-43c9-819d-59f5c85bddb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get1FSEmbedding", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bigmatrix", " ", "=", " ", 
     RowBox[{"BuildChargeMatrixM", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"oneformsymmetrymatrix", " ", "=", " ", 
     RowBox[{"GetMGFromM", "[", 
      RowBox[{
      "bigmatrix", ",", "gaugecenters", ",", "flavourcenters", ",", 
       "perturbativematter", ",", "strings"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix1fs", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "oneformsymmetrymatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelements1fs", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix1fs", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrix", " ", "=", " ", 
     RowBox[{
      RowBox[{"SNF", "[", "bigmatrix", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"diagonalelementsE", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrix", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Rt", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"GetMatrixR", "[", 
       RowBox[{
       "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
        "strings"}], " ", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<The 'full' \[ScriptCapitalE] is: \>\"", ",", " ", 
      RowBox[{"GetEIncludingZ1s", "[", 
       RowBox[{
       "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
        "strings"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", " ", 
     RowBox[{
      RowBox[{"GetOneFormSymmetry", "[", 
       RowBox[{
       "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
        "strings"}], "]"}], ",", 
      "\"\< embeds into \[ScriptCapitalE] as follows:\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"output", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"output", " ", "=", " ", 
       RowBox[{"Append", "[", 
        RowBox[{"output", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Rt", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "All"}], "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "!=", "0"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"diagonalelementsE", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "!=", "1"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\[DoubleStruckCapitalZ]", ",", 
                   RowBox[{"diagonalelements1fs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                 "StandardForm"}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\[DoubleStruckCapitalZ]", ",", "1"}], "]"}], ",", 
                 "StandardForm"}], "]"}]}], "]"}], ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"\[DoubleStruckCapitalZ]", ",", "1"}], "]"}], ",", 
               "StandardForm"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{
              RowBox[{"Length", "[", "gaugecenters", "]"}], "+", 
              RowBox[{"Length", "[", "flavourcenters", "]"}]}]}], "}"}]}], 
          "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "gaugecenters", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"diagonalelements1fs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "!=", "1"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"\[DoubleStruckCapitalZ]", ",", 
               RowBox[{"diagonalelements1fs", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
             "StandardForm"}], "]"}], "<>", 
           "\"\< \[Subset] \!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\
\)\[RightArrow] \>\""}], ",", 
          RowBox[{"output", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          "\"\< \[Subset] \[ScriptCapitalE].\>\""}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "gaugecenters", "]"}]}], "}"}]}], "]"}], ";"}],
    ")"}]}]], "Input",
 CellChangeTimes->{{3.843798070842847*^9, 3.843798124550571*^9}, {
   3.8437983016503057`*^9, 3.843798355705822*^9}, {3.843798403129032*^9, 
   3.843798451143265*^9}, {3.8437985161271544`*^9, 3.843798554580474*^9}, {
   3.84379858833375*^9, 3.843798657467136*^9}, {3.843798697018725*^9, 
   3.8437989612498827`*^9}, {3.843798996209729*^9, 3.843799124205812*^9}, {
   3.8437992360185013`*^9, 3.843799242464238*^9}, {3.843799289785925*^9, 
   3.8437992926887703`*^9}, {3.843799342288426*^9, 3.843799342698844*^9}, {
   3.843799616439208*^9, 3.84379976157859*^9}, {3.843799827182333*^9, 
   3.843800036342432*^9}, {3.843800081237829*^9, 3.843800081624406*^9}, {
   3.843800181753881*^9, 3.843800184741074*^9}, {3.8438002155317574`*^9, 
   3.843800234706509*^9}, {3.843808043180949*^9, 3.843808052388303*^9}, {
   3.8438088751602097`*^9, 3.843808889246985*^9}, {3.843808963740796*^9, 
   3.843809003804265*^9}, {3.843809036267767*^9, 3.843809036314624*^9}, {
   3.843809114535358*^9, 3.843809116231915*^9}, {3.8438093059392023`*^9, 
   3.8438093082138433`*^9}, {3.8438094615966873`*^9, 3.843809476125279*^9}, {
   3.843810002838647*^9, 3.8438100085420218`*^9}, 3.843810410204731*^9, {
   3.843810456994656*^9, 3.843810509469512*^9}, {3.8438105792708387`*^9, 
   3.8438105809173183`*^9}, {3.8438108207974167`*^9, 3.843810820918701*^9}, {
   3.843811129074163*^9, 3.8438111452790403`*^9}, {3.843811219551046*^9, 
   3.843811243477681*^9}, {3.843811321820814*^9, 3.8438113259489*^9}, {
   3.8442340612871313`*^9, 3.844234061942585*^9}, 3.84425441796702*^9, 
   3.8442544696862907`*^9, {3.8442545220131683`*^9, 3.844254522932725*^9}, 
   3.84425464833816*^9, {3.844254895542736*^9, 3.8442548967500277`*^9}, {
   3.844256416258123*^9, 3.844256424168215*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"99382763-afda-4156-90e1-526551c1d293"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CalculateFlavourProjection", "[", 
   RowBox[{
   "gaugecenters_", ",", "flavourcenters_", ",", "perturbativematter_", ",", 
    "strings_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", " ", "=", 
     RowBox[{"GetMatrixQ", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"R", "=", 
     RowBox[{"GetMatrixR", "[", 
      RowBox[{
      "gaugecenters", ",", "flavourcenters", ",", "perturbativematter", ",", 
       "strings"}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Az", ",", "diagonalmatrixf", ",", "Bz"}], "}"}], " ", "=", " ", 
     RowBox[{"SNF", "[", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"q", ",", "R"}], "}"}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalmatrixf", " ", "=", " ", "diagonalmatrixf"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"diagonalelements", " ", "=", " ", 
     RowBox[{"Diagonal", "[", "diagonalmatrixf", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"\[ScriptCapitalZ]", ",", "StandardForm"}], "]"}], "<>", 
      "   ", "\"\< = \>\""}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"diagonalelements", "[", 
          RowBox[{"[", "j", "]"}], "]"}], " ", ">", "1"}], ",", 
        RowBox[{"outputstring", " ", "=", " ", 
         RowBox[{"outputstring", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\[DoubleStruckCapitalZ]", ",", 
              RowBox[{"diagonalelements", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "StandardForm"}],
            "]"}], " ", "<>", " ", "\"\< x \>\""}]}], " ", ",", 
        RowBox[{"outputstring", "=", "outputstring"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"Length", "[", "diagonalelements", "]"}], "-", "1"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"outputstring", " ", "=", " ", 
     RowBox[{"outputstring", " ", "<>", " ", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[DoubleStruckCapitalZ]", ",", 
          RowBox[{"diagonalelements", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ",", "StandardForm"}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Return", "[", "outputstring", "]"}], ";"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8438073036351213`*^9, 3.843807323511643*^9}, {
   3.8438073553456373`*^9, 3.843807481893236*^9}, {3.8438075139507627`*^9, 
   3.843807528381474*^9}, {3.8438076052064047`*^9, 3.843807611532003*^9}, {
   3.84380774812985*^9, 3.8438077517522507`*^9}, {3.843807819826379*^9, 
   3.843807829312463*^9}, {3.843807866586686*^9, 3.843807923534842*^9}, {
   3.843807981230145*^9, 3.8438080059490433`*^9}, {3.843809066193946*^9, 
   3.8438091505833406`*^9}, {3.843809245708992*^9, 3.843809276411497*^9}, {
   3.843809350729258*^9, 3.843809359200856*^9}, {3.843809393089711*^9, 
   3.843809404975642*^9}, {3.8438094472782497`*^9, 3.843809457310755*^9}, 
   3.843810587509614*^9, {3.843810754137356*^9, 3.843810760812923*^9}, {
   3.8438108042387533`*^9, 3.843810812895217*^9}, {3.843811167704414*^9, 
   3.843811229695222*^9}, {3.843811310253435*^9, 3.8438113190195103`*^9}, {
   3.843818394296405*^9, 3.843818395287527*^9}, 3.8442336708323917`*^9, 
   3.8442340036888103`*^9, {3.844234099672758*^9, 3.844234100075218*^9}, 
   3.8442545240121927`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"3b551c9e-37d9-4466-9939-fa50080cbe75"]
}, Closed]],

Cell[CellGroupData[{

Cell["Worked Examples", "Subtitle",
 CellChangeTimes->{{3.843802668275051*^9, 
  3.843802669618928*^9}},ExpressionUUID->"65e531e9-ebaf-447f-98a6-\
2754d07146ef"],

Cell[CellGroupData[{

Cell["Example 1:", "Subsection",
 CellChangeTimes->{{3.843735579065732*^9, 3.843735586537386*^9}, {
  3.8438040904059277`*^9, 
  3.843804091646421*^9}},ExpressionUUID->"81ea3671-24bd-460c-a1b9-\
1cbfdd70f836"],

Cell[CellGroupData[{

Cell["The Quiver", "Subsubsection",
 CellChangeTimes->{{3.843803508332605*^9, 
  3.843803509204514*^9}},ExpressionUUID->"87840abc-f24e-4e12-b89f-\
abe3a1cb7419"],

Cell["We consider the following 6d SCFT example to begin with:", "Text",
 CellChangeTimes->{{3.843803004274132*^9, 
  3.843803016473727*^9}},ExpressionUUID->"7187a3ec-6fc5-4978-8355-\
a5bea3192254"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQW0VUUUhhVQUVGxW8RGRcXEBGxsH2IXT0IMUEARu1Cxu1uWrdhd2B3Y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     "], {{0, 41.}, {645., 0}}, {
     0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{361.5694335937494, Automatic},
   ImageSizeRaw->{645., 41.},
   PlotRange->{{0, 645.}, {0, 41.}}], ";"}]], "Input",
 CellChangeTimes->{3.8437975622805758`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"993570ba-c80d-46a5-a659-de7ec4e31621"],

Cell[TextData[{
 "First of all we must identify all the required pieces of input data.\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"G", " "}]], "=", 
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalZ]", "4"], "x", " ", 
     SubscriptBox["\[DoubleStruckCapitalZ]", "2"], " ", "x", " ", 
     SubscriptBox["\[DoubleStruckCapitalZ]", "4"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "25251287-d92f-40ed-b3a6-2292b8f4671b"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"F", " "}]], "=", 
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalZ]", "2"], "x", " ", 
     SubscriptBox["\[DoubleStruckCapitalZ]", "2"], " "}]}], TraditionalForm]],
  ExpressionUUID->"8daa68ff-6bdb-4f08-b76b-2039146aa1a3"]
}], "Text",
 CellChangeTimes->{{3.843803024481349*^9, 
  3.843803101991962*^9}},ExpressionUUID->"71e25728-3011-4f89-b3a1-\
204b09cf1252"]
}, Closed]],

Cell[CellGroupData[{

Cell["Inputting Data", "Subsubsection",
 CellChangeTimes->{{3.843803526156158*^9, 
  3.843803527812194*^9}},ExpressionUUID->"9e8a75cb-8dd7-40d7-9d90-\
0c7ee6ef8eb9"],

Cell[TextData[{
 "Notice that from the outset we must assign an (arbitrary) ordering to both \
the gauge and flavour nodes. Here, we have chosen to go from left to right \
along the quiver. Furthermore, with this choice of ordering we must \
intrinsically label each node. We always begin with the gauge nodes, \
labelling them 1,2,3.... Then we label the flavour nodes (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["N", 
       RowBox[{"gauge", " ", "nodes"}]], "+", "1"}], ",", 
     RowBox[{
      SubscriptBox["N", 
       RowBox[{"gauge", " ", "nodes"}]], "+", "2"}], ",", 
     RowBox[{"...", "."}]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b78f7392-df73-4470-b967-88f64ad2fd8e"],
 " .\nWe input the gauge and flavour centers in the form of a list"
}], "Text",
 CellChangeTimes->{{3.843803104073262*^9, 3.8438031563341923`*^9}, {
  3.8438033155618143`*^9, 3.843803397287956*^9}, {3.8438035192368517`*^9, 
  3.8438035212046137`*^9}, {3.843805004329845*^9, 3.8438050057958937`*^9}, {
  3.843805062823987*^9, 
  3.8438050638175573`*^9}},ExpressionUUID->"25a9ad8b-fa88-491d-8c53-\
5a8c0cd09da8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.843803157823709*^9, 3.8438031670365343`*^9}, 
   3.843805006746542*^9, 3.843805064366109*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"015ea7a1-a8ea-4413-bb22-ae3f655a41ca"],

Cell["\<\
Now we must input the charges of the hypermultiplets (HM). We do this by \
constructing lists of associations. Consider the bifundamental hyper \
stretching between the first two gauge nodes. This has charge 2 mod 4 under \
the so(4N+2) node, and charge 1 mode 2 under the sp(2N-3) node. We write this \
as \
\>", "Text",
 CellChangeTimes->{{3.843803172757513*^9, 
  3.843803251475547*^9}},ExpressionUUID->"2f8e1dd4-4251-4d30-a616-\
3eee225a1ac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hyper1", " ", "=", " ", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"1", "->", "2"}], ",", 
     RowBox[{"2", "->", "1"}]}], "|>"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843803255933298*^9, 3.843803271546329*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7beda9c4-fb2c-41ab-b3f3-64bab8a87eb6"],

Cell[TextData[{
 "With the notation (",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "b"}], TraditionalForm]],ExpressionUUID->
  "f09cde50-1ed0-42dc-af8c-199072e00fac"],
 ") meaning the hyper has charge ",
 Cell[BoxData[
  FormBox["b", TraditionalForm]],ExpressionUUID->
  "55aa7fe6-bf07-4b4d-8635-be9188eb8285"],
 " under node ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "d96031d9-47ae-476d-95b0-5511982b3f6c"],
 ". The label ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "5fffa7f7-e905-4f8f-b9f8-ce58c8770ec7"],
 " comes from the ordered labelling we introduced above.\nIn this example \
there are two bifundamental hypers and two hypers connecting gauge and \
flavour nodes:"
}], "Text",
 CellChangeTimes->{{3.843803281970655*^9, 3.843803312130261*^9}, {
   3.843803402374428*^9, 3.843803441092834*^9}, 3.8438050121185913`*^9, 
   3.843805065236721*^9},ExpressionUUID->"78cd7d29-da49-4d35-96ac-\
2e089349750f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hypers", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8438034425052633`*^9, 3.843803447478737*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"798c585a-e56c-44b0-ad7a-ef71855dca02"],

Cell["\<\
Lastly, we must input the charge data for the strings. In this example we \
need only care about one string, associated to the sp(2N-3) node. This is \
charged as a bispinor under the two so(4N+2) gauge nodes:\
\>", "Text",
 CellChangeTimes->{{3.84380345200581*^9, 
  3.8438034820124493`*^9}},ExpressionUUID->"9346d849-461f-4e58-b072-\
b9a9784a29e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strings", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "3"}]}], "|>"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843803484160865*^9, 3.843803493940942*^9}, {
  3.84380361982839*^9, 3.8438036290336313`*^9}, {3.844236666682425*^9, 
  3.844236679328092*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"bb824ac5-19a8-452f-b92d-dd2b5330f004"]
}, Closed]],

Cell[CellGroupData[{

Cell["Retrieving Basic Information ", "Subsubsection",
 CellChangeTimes->{{3.843803538026415*^9, 
  3.8438035484836473`*^9}},ExpressionUUID->"c602031a-5b1d-4f23-9d6c-\
8c17c17edf70"],

Cell[TextData[{
 "The values for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "1", ")"}]], ",", " ", "\[ScriptCapitalE]", ",", 
    "\[ScriptCapitalZ]"}], TraditionalForm]],ExpressionUUID->
  "9793a823-2eb5-4935-9367-d8a97e4c11a6"],
 " can all be calculated with three simple functions:"
}], "Text",
 CellChangeTimes->{{3.843803554323288*^9, 3.843803586634671*^9}, {
  3.8438106301313066`*^9, 
  3.843810630657938*^9}},ExpressionUUID->"f38c192f-0b7b-47b9-8807-\
feb74250097b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetOneFormSymmetry", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.843803589685029*^9, 3.843803598570252*^9}, 
   3.843805012956974*^9, 3.843805066018523*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"5e5e31f5-fb08-41e5-9723-165c8c6099eb"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) = \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.843803600620175*^9, 3.8438036308958817`*^9}, 
   3.843805138244275*^9, 3.843805233349886*^9, 3.8438075550243883`*^9, 
   3.843807697363737*^9, 3.843807774383111*^9, 3.843807842829637*^9, 
   3.843807890318809*^9, 3.843807944193115*^9, 3.843808015748867*^9, 
   3.843808055876479*^9, 3.843808894509618*^9, {3.8438089890321217`*^9, 
   3.843809039898715*^9}, {3.843809091341687*^9, 3.8438091191660957`*^9}, 
   3.843809153284067*^9, {3.8438092599927483`*^9, 3.843809279822714*^9}, 
   3.843809313319759*^9, 3.8438094075484667`*^9, 3.843809479446249*^9, 
   3.843810015421605*^9, 3.843810414070442*^9, 3.843810461887919*^9, 
   3.8438105005120487`*^9, {3.8438105638473673`*^9, 3.843810591893651*^9}, 
   3.8438107638283873`*^9, 3.843810823661644*^9, 3.8438110259302177`*^9, {
   3.843811057427911*^9, 3.843811077028078*^9}, 3.843811148604414*^9, {
   3.843811180767724*^9, 3.843811201109816*^9}, {3.843811232584559*^9, 
   3.843811247296795*^9}, 3.843811328637525*^9, 3.843877653778191*^9, 
   3.8438986484616632`*^9, 3.843908772248609*^9, 3.8439974856435738`*^9, 
   3.844053739184799*^9, 3.8440538317374077`*^9, 3.8440565968195877`*^9, 
   3.844144936381135*^9, 3.8441521945322447`*^9, 3.844153763438656*^9, 
   3.84416097333646*^9, 3.844161155898677*^9, 3.844223607195891*^9, 
   3.8442236467064037`*^9, 3.844225646301285*^9, 3.844225890896961*^9, 
   3.84422809563933*^9, 3.844228972741291*^9, 3.844229407570619*^9, 
   3.8442336257184763`*^9, 3.84423370349995*^9, 3.844233845029975*^9, {
   3.8442339285855713`*^9, 3.844233977294258*^9}, 3.844234033733294*^9, 
   3.844234104940317*^9, {3.8442366875480003`*^9, 3.844236709219273*^9}, 
   3.844246889376162*^9, 3.8442544255868473`*^9, 3.844254484724372*^9, 
   3.8442545312145*^9, 3.844254752314972*^9, 3.844254820652595*^9, 
   3.844254868868197*^9, 3.8442549112510357`*^9, 3.844254943216593*^9, 
   3.8442550613197603`*^9, 3.844255346502022*^9, 3.844255425044983*^9, 
   3.8442554827231693`*^9, 3.8442555133350487`*^9, {3.844255569835368*^9, 
   3.844255598152478*^9}, 3.844256450810162*^9, {3.8442565172804613`*^9, 
   3.844256545918182*^9}, 3.84425719972696*^9, 3.844322567208345*^9, 
   3.844336597976646*^9, 3.844768629012714*^9, 3.844835355937332*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"a945cb81-a332-4bbe-b048-599688bdd7e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetE", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8438036324050407`*^9, 3.8438036369310217`*^9}, 
   3.843805014656705*^9, 3.843805066522398*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"c5f79078-5147-4098-b040-6cb5e21a0b53"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) = \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.843803637618105*^9, 3.843805138256588*^9, 3.843805233378703*^9, 
   3.843807555035619*^9, 3.8438076973731937`*^9, 3.84380777441399*^9, 
   3.8438078428388557`*^9, 3.843807890328793*^9, 3.843807944234446*^9, 
   3.843808015760377*^9, 3.84380805590976*^9, 3.843808894525199*^9, {
   3.843808989043158*^9, 3.843809039934403*^9}, {3.843809091378944*^9, 
   3.843809119195382*^9}, 3.843809153292411*^9, {3.8438092600287647`*^9, 
   3.84380927983459*^9}, 3.8438093133269873`*^9, 3.843809407584817*^9, 
   3.843809479487123*^9, 3.843810015433811*^9, 3.8438104141042137`*^9, 
   3.843810461925605*^9, 3.8438105005485983`*^9, {3.84381056387786*^9, 
   3.8438105919306717`*^9}, 3.843810763864221*^9, 3.8438108236988688`*^9, 
   3.843811025971951*^9, {3.843811057438229*^9, 3.843811077049719*^9}, 
   3.843811148644396*^9, {3.8438111807798567`*^9, 3.843811201153467*^9}, {
   3.843811232618023*^9, 3.843811247333523*^9}, 3.8438113286474457`*^9, 
   3.84387765378483*^9, 3.8438986484713707`*^9, 3.843908772254855*^9, 
   3.8439974856525183`*^9, 3.844053739211541*^9, 3.8440538317801123`*^9, 
   3.844056596839463*^9, 3.844144936387649*^9, 3.844152194560794*^9, 
   3.844153763468917*^9, 3.844160973370013*^9, 3.8441611559056463`*^9, 
   3.8442236072373943`*^9, 3.8442236467128687`*^9, 3.844225646325593*^9, 
   3.844225890904361*^9, 3.8442280956475563`*^9, 3.8442289727488327`*^9, 
   3.844229407582609*^9, 3.844233625752078*^9, 3.8442337035257263`*^9, 
   3.844233845039027*^9, {3.844233928595187*^9, 3.844233977325151*^9}, 
   3.844234033765924*^9, 3.844234104974143*^9, {3.844236689481702*^9, 
   3.8442367092277117`*^9}, 3.84424688941615*^9, 3.844254425596677*^9, 
   3.844254484738414*^9, 3.844254531248867*^9, 3.844254752325736*^9, 
   3.8442548206657352`*^9, 3.844254868903324*^9, 3.844254911285099*^9, 
   3.844254943229774*^9, 3.844255061354117*^9, 3.844255346509994*^9, 
   3.8442554250547953`*^9, 3.844255482774864*^9, 3.844255513366364*^9, {
   3.844255569844446*^9, 3.844255598164982*^9}, 3.8442564508242617`*^9, {
   3.844256517311459*^9, 3.844256545927252*^9}, 3.844257199735931*^9, 
   3.844322567218738*^9, 3.844336599867612*^9, 3.844768629020467*^9, 
   3.844835355945859*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"68ae2b6a-8922-467e-83f8-5ccd0f99254e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateFlavourProjection", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8443225588806877`*^9, 3.844322573533216*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ba48d8d7-6469-4099-8178-5f820660e41a"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) = \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.844322575074788*^9, 3.8443225899882717`*^9}, 
   3.844336600869199*^9, 3.8447686290477552`*^9, 3.844835355978441*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"39b3ce92-4984-46d3-b66a-061882451854"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Retrieving the Embedding of the 1-Form Symmetry", "Subsubsection",
 CellChangeTimes->{{3.8438036571684313`*^9, 
  3.843803665191812*^9}},ExpressionUUID->"a22c7387-31c7-4f36-9948-\
a206282cde87"],

Cell[TextData[{
 "It is important to understand how any potential 1-form symmetry embeds \
inside the group ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalE]", TraditionalForm]],ExpressionUUID->
  "b396cbdf-06ee-467f-a501-be516d954ce8"],
 ". The procedure for doing this is outlined in the paper. This involves the \
construction of the matrix ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["R", "t"], TraditionalForm]],ExpressionUUID->
  "7c38a2ec-cf0a-4e90-b698-36f880aca212"],
 " which calculates the embedding of 1-form symmetry generators inside the \
group ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalE]", TraditionalForm]],ExpressionUUID->
  "383095e3-9079-41d1-aad6-dfa0d6bb0be0"],
 ".\nThe (un-transposed) matrix R is obtained by"
}], "Text",
 CellChangeTimes->{{3.843803677176071*^9, 3.843803817212433*^9}, {
  3.844324317442668*^9, 
  3.844324319423766*^9}},ExpressionUUID->"166363e0-814d-4282-89f3-\
83a2000856d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetMatrixR", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.843803819080039*^9, 3.843803826851269*^9}, 
   3.84380502618242*^9, 3.84380506767841*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"f8283bc7-0365-45fc-8752-18769988640c"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"},
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "2"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.843803827223586*^9, 3.843805138334469*^9, 3.843805233441822*^9, 
   3.8438075551121597`*^9, 3.8438076974586983`*^9, 3.84380777448044*^9, 
   3.8438078429337587`*^9, 3.84380789039758*^9, 3.843807944314455*^9, 
   3.843808015833637*^9, 3.843808055992753*^9, 3.843808894617152*^9, {
   3.843808989127555*^9, 3.843809040026011*^9}, {3.84380909147276*^9, 
   3.8438091193047028`*^9}, 3.843809153364603*^9, {3.8438092600996857`*^9, 
   3.843809279945822*^9}, 3.843809313403451*^9, 3.843809407676568*^9, 
   3.843809479582295*^9, 3.8438100155142803`*^9, 3.843810414191978*^9, 
   3.843810462003134*^9, 3.843810500634054*^9, {3.843810563952036*^9, 
   3.8438105920118713`*^9}, 3.843810763946701*^9, 3.843810823779273*^9, 
   3.8438110260666447`*^9, {3.843811057528984*^9, 3.843811077128792*^9}, 
   3.8438111487355022`*^9, {3.8438111808684387`*^9, 3.843811201242304*^9}, {
   3.843811232732305*^9, 3.843811247416478*^9}, 3.843811328743587*^9, 
   3.843877653851838*^9, 3.843898648519734*^9, 3.8439087723099623`*^9, 
   3.843997485744873*^9, 3.844053739290505*^9, 3.8440538318810043`*^9, 
   3.844056596916625*^9, 3.8441449364545527`*^9, 3.844152194631124*^9, 
   3.844153763550902*^9, 3.844160973455358*^9, 3.844161155965207*^9, 
   3.844223607335815*^9, 3.844223646788066*^9, 3.8442256463882723`*^9, 
   3.8442258909806557`*^9, 3.844228095722863*^9, 3.844228972810918*^9, 
   3.8442294076619043`*^9, 3.84423362584536*^9, 3.844233703588283*^9, 
   3.844233845095833*^9, {3.844233928629541*^9, 3.844233977366077*^9}, 
   3.8442340338042517`*^9, 3.8442341050155153`*^9, {3.844236691144665*^9, 
   3.8442367092586203`*^9}, 3.8442468894558477`*^9, 3.844254425632427*^9, 
   3.844254484781744*^9, 3.844254531282982*^9, 3.8442547523626966`*^9, 
   3.84425482071633*^9, 3.84425486894917*^9, 3.844254911321464*^9, 
   3.844254943264511*^9, 3.8442550613945103`*^9, 3.844255346667368*^9, 
   3.844255425229907*^9, 3.844255483319867*^9, 3.844255513592819*^9, {
   3.8442555698851347`*^9, 3.844255598209651*^9}, 3.844256450885673*^9, {
   3.844256517344632*^9, 3.8442565459659443`*^9}, 3.8442571997716923`*^9, 
   3.844322567288301*^9, 3.8443366051115303`*^9, 3.844768629083749*^9, 
   3.8448353560094748`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"dc547b12-5c59-4c9c-8ce6-5f76d5b85b80"]
}, Open  ]],

Cell[TextData[{
 "In principle, this matrix contains all the information required to map from \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "1", ")"}]], "->", "\[ScriptCapitalE]"}], TraditionalForm]],
  ExpressionUUID->"82c8e8e8-8b0c-43f2-8ad3-2f362246abc5"],
 ". However, we present the following function that presents this information \
in a digestible format:"
}], "Text",
 CellChangeTimes->{{3.843803838307884*^9, 3.84380389815273*^9}, {
  3.8438106368999662`*^9, 
  3.8438106378793592`*^9}},ExpressionUUID->"9dd3798d-06e9-45ca-b6a2-\
41bff92faaab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get1FSEmbedding", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8438039010442867`*^9, 3.8438039092905807`*^9}, 
   3.843805026995798*^9, 3.843805068271994*^9, 3.844254904792778*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"3dcc02c8-206a-4099-b61f-4cb0e115230b"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803909567198*^9, 3.843805138379861*^9, 3.843805233478449*^9, 
   3.84380755515555*^9, 3.8438076974967213`*^9, 3.8438077745189037`*^9, 
   3.843807842983227*^9, 3.843807890447439*^9, 3.843807944359675*^9, 
   3.8438080158785467`*^9, 3.843808056031232*^9, 3.8438088946656322`*^9, {
   3.843808989163163*^9, 3.843809040061228*^9}, {3.84380909150465*^9, 
   3.843809119346025*^9}, 3.843809153408512*^9, {3.8438092601437263`*^9, 
   3.843809279981982*^9}, 3.8438093134430647`*^9, 3.84380940771124*^9, 
   3.8438094796153793`*^9, 3.843810015556225*^9, 3.8438104142646017`*^9, 
   3.843810462040298*^9, 3.843810500670506*^9, {3.843810563989832*^9, 
   3.84381059204801*^9}, 3.843810764004726*^9, 3.8438108238159513`*^9, 
   3.8438110261176367`*^9, {3.843811057581439*^9, 3.843811077169091*^9}, 
   3.843811148771484*^9, {3.843811180920104*^9, 3.843811201277795*^9}, {
   3.843811232769556*^9, 3.843811247455474*^9}, 3.843811328790599*^9, 
   3.84387765388833*^9, 3.843898648545624*^9, 3.843908772339807*^9, 
   3.843997485792116*^9, 3.84405373933319*^9, 3.844053831931415*^9, 
   3.844056596988041*^9, 3.844144936491704*^9, 3.844152194663335*^9, 
   3.844153763593938*^9, 3.844160973496275*^9, 3.844161156003498*^9, 
   3.844223607376133*^9, 3.844223646829483*^9, 3.8442256464207897`*^9, 
   3.844225891031039*^9, 3.844228095763674*^9, 3.8442289728451*^9, 
   3.8442294077012997`*^9, 3.844233625889213*^9, 3.844233703621292*^9, 
   3.844233845126959*^9, {3.8442339286666403`*^9, 3.8442339774069223`*^9}, 
   3.844234033842555*^9, 3.844234105053322*^9, {3.844236693677951*^9, 
   3.844236709292651*^9}, 3.844246889503723*^9, 3.844254425670574*^9, 
   3.84425448482854*^9, 3.8442545313202753`*^9, 3.8442547524025373`*^9, 
   3.844254820762765*^9, 3.844254868994087*^9, 3.844254911360498*^9, 
   3.844254943301158*^9, 3.844255061440082*^9, 3.8442553469703207`*^9, 
   3.844255425730776*^9, 3.844255484053707*^9, 3.844255514254402*^9, {
   3.8442555699269876`*^9, 3.844255598266736*^9}, 3.844256450951351*^9, {
   3.8442565173870792`*^9, 3.844256546013609*^9}, 3.84425719981539*^9, 
   3.8443225673271027`*^9, 3.844336608236446*^9, 3.844768629121551*^9, 
   3.844835356046526*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"3c4138b1-a221-4819-9536-bdf94737c3e7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803909567198*^9, 3.843805138379861*^9, 3.843805233478449*^9, 
   3.84380755515555*^9, 3.8438076974967213`*^9, 3.8438077745189037`*^9, 
   3.843807842983227*^9, 3.843807890447439*^9, 3.843807944359675*^9, 
   3.8438080158785467`*^9, 3.843808056031232*^9, 3.8438088946656322`*^9, {
   3.843808989163163*^9, 3.843809040061228*^9}, {3.84380909150465*^9, 
   3.843809119346025*^9}, 3.843809153408512*^9, {3.8438092601437263`*^9, 
   3.843809279981982*^9}, 3.8438093134430647`*^9, 3.84380940771124*^9, 
   3.8438094796153793`*^9, 3.843810015556225*^9, 3.8438104142646017`*^9, 
   3.843810462040298*^9, 3.843810500670506*^9, {3.843810563989832*^9, 
   3.84381059204801*^9}, 3.843810764004726*^9, 3.8438108238159513`*^9, 
   3.8438110261176367`*^9, {3.843811057581439*^9, 3.843811077169091*^9}, 
   3.843811148771484*^9, {3.843811180920104*^9, 3.843811201277795*^9}, {
   3.843811232769556*^9, 3.843811247455474*^9}, 3.843811328790599*^9, 
   3.84387765388833*^9, 3.843898648545624*^9, 3.843908772339807*^9, 
   3.843997485792116*^9, 3.84405373933319*^9, 3.844053831931415*^9, 
   3.844056596988041*^9, 3.844144936491704*^9, 3.844152194663335*^9, 
   3.844153763593938*^9, 3.844160973496275*^9, 3.844161156003498*^9, 
   3.844223607376133*^9, 3.844223646829483*^9, 3.8442256464207897`*^9, 
   3.844225891031039*^9, 3.844228095763674*^9, 3.8442289728451*^9, 
   3.8442294077012997`*^9, 3.844233625889213*^9, 3.844233703621292*^9, 
   3.844233845126959*^9, {3.8442339286666403`*^9, 3.8442339774069223`*^9}, 
   3.844234033842555*^9, 3.844234105053322*^9, {3.844236693677951*^9, 
   3.844236709292651*^9}, 3.844246889503723*^9, 3.844254425670574*^9, 
   3.84425448482854*^9, 3.8442545313202753`*^9, 3.8442547524025373`*^9, 
   3.844254820762765*^9, 3.844254868994087*^9, 3.844254911360498*^9, 
   3.844254943301158*^9, 3.844255061440082*^9, 3.8442553469703207`*^9, 
   3.844255425730776*^9, 3.844255484053707*^9, 3.844255514254402*^9, {
   3.8442555699269876`*^9, 3.844255598266736*^9}, 3.844256450951351*^9, {
   3.8442565173870792`*^9, 3.844256546013609*^9}, 3.84425719981539*^9, 
   3.8443225673271027`*^9, 3.844336608236446*^9, 3.844768629121551*^9, 
   3.844835356049734*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"5b0ad0df-d242-4192-b3ac-e6d561ed15d1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803909567198*^9, 3.843805138379861*^9, 3.843805233478449*^9, 
   3.84380755515555*^9, 3.8438076974967213`*^9, 3.8438077745189037`*^9, 
   3.843807842983227*^9, 3.843807890447439*^9, 3.843807944359675*^9, 
   3.8438080158785467`*^9, 3.843808056031232*^9, 3.8438088946656322`*^9, {
   3.843808989163163*^9, 3.843809040061228*^9}, {3.84380909150465*^9, 
   3.843809119346025*^9}, 3.843809153408512*^9, {3.8438092601437263`*^9, 
   3.843809279981982*^9}, 3.8438093134430647`*^9, 3.84380940771124*^9, 
   3.8438094796153793`*^9, 3.843810015556225*^9, 3.8438104142646017`*^9, 
   3.843810462040298*^9, 3.843810500670506*^9, {3.843810563989832*^9, 
   3.84381059204801*^9}, 3.843810764004726*^9, 3.8438108238159513`*^9, 
   3.8438110261176367`*^9, {3.843811057581439*^9, 3.843811077169091*^9}, 
   3.843811148771484*^9, {3.843811180920104*^9, 3.843811201277795*^9}, {
   3.843811232769556*^9, 3.843811247455474*^9}, 3.843811328790599*^9, 
   3.84387765388833*^9, 3.843898648545624*^9, 3.843908772339807*^9, 
   3.843997485792116*^9, 3.84405373933319*^9, 3.844053831931415*^9, 
   3.844056596988041*^9, 3.844144936491704*^9, 3.844152194663335*^9, 
   3.844153763593938*^9, 3.844160973496275*^9, 3.844161156003498*^9, 
   3.844223607376133*^9, 3.844223646829483*^9, 3.8442256464207897`*^9, 
   3.844225891031039*^9, 3.844228095763674*^9, 3.8442289728451*^9, 
   3.8442294077012997`*^9, 3.844233625889213*^9, 3.844233703621292*^9, 
   3.844233845126959*^9, {3.8442339286666403`*^9, 3.8442339774069223`*^9}, 
   3.844234033842555*^9, 3.844234105053322*^9, {3.844236693677951*^9, 
   3.844236709292651*^9}, 3.844246889503723*^9, 3.844254425670574*^9, 
   3.84425448482854*^9, 3.8442545313202753`*^9, 3.8442547524025373`*^9, 
   3.844254820762765*^9, 3.844254868994087*^9, 3.844254911360498*^9, 
   3.844254943301158*^9, 3.844255061440082*^9, 3.8442553469703207`*^9, 
   3.844255425730776*^9, 3.844255484053707*^9, 3.844255514254402*^9, {
   3.8442555699269876`*^9, 3.844255598266736*^9}, 3.844256450951351*^9, {
   3.8442565173870792`*^9, 3.844256546013609*^9}, 3.84425719981539*^9, 
   3.8443225673271027`*^9, 3.844336608236446*^9, 3.844768629121551*^9, 
   3.8448353560536833`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"08d6aad0-9fed-44dd-ad07-9e9971750558"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "How to interpret this output? What we have is an output for each individual \
factor of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "1", ")"}]], "."}], TraditionalForm]],ExpressionUUID->
  "76ae9337-297f-4221-83f3-532231751174"],
 " We see (represented by ",
 Cell[BoxData[
  FormBox["->", TraditionalForm]],ExpressionUUID->
  "b551deae-b630-4a60-a2d4-6ce183f5e030"],
 ") how each individual factor of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "90e70ca7-0e17-47c4-b74b-1dbe7954310e"],
 " is embedded inside ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalE]", TraditionalForm]],ExpressionUUID->
  "c3a85344-8837-4f7c-ab02-e3ba62a40f74"],
 ", whose generators are presented in order in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"..", ",", "..", ",", "...", ",", "."}], "}"}], TraditionalForm]],
  ExpressionUUID->"1f77ff3b-368f-4c5c-ac5f-c10b707fc0d1"],
 " notation. In this case, we observe that the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "2"], TraditionalForm]],
  ExpressionUUID->"d3195b1c-4ce2-4525-9de4-74c25cd84433"],
 " factor inside ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "a43a0525-1de5-4564-b0c0-3ece4c49e654"],
 " embeds inside the  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "4"], TraditionalForm]],
  ExpressionUUID->"23829ff8-ce88-49a4-bdbb-4dce9a20a5a3"],
 " factor inside ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalE]", "."}], TraditionalForm]],ExpressionUUID->
  "21b82847-9edb-457d-b455-fb531f7c9006"]
}], "Text",
 CellChangeTimes->{{3.843804600412202*^9, 3.8438047347628317`*^9}, {
  3.8438106024206953`*^9, 3.843810609987961*^9}, {3.843902661413246*^9, 
  3.843902661413327*^9}},ExpressionUUID->"ecb2431a-f3ad-475c-bcc0-\
9432da955f84"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Subsubsection",
 CellChangeTimes->{{3.843803922105743*^9, 
  3.843803925545642*^9}},ExpressionUUID->"baadd6fa-6f51-489d-b33d-\
1220a7e8d2b6"],

Cell["\<\
We also include a \[OpenCurlyDoubleQuote]catch all\[CloseCurlyDoubleQuote] \
function that presents all the above information in one go:\
\>", "Text",
 CellChangeTimes->{{3.8438039299917583`*^9, 
  3.8438039400972633`*^9}},ExpressionUUID->"a30538d8-f5f1-40c7-ab66-\
1ab7c7cb5cd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8438040181675034`*^9, 3.843804019383115*^9}, 
   3.843805027775607*^9, 3.843805068825336*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"23342a97-6095-4ce2-9bf7-3ab227f80d06"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803946671815*^9, 3.8438040197786818`*^9, 3.843805138418621*^9, 
   3.8438052335114717`*^9, 3.8438075552354593`*^9, 3.8438076976375017`*^9, 
   3.843807774645505*^9, 3.8438078431379757`*^9, 3.843807890601016*^9, 
   3.843807944501205*^9, 3.8438080159201593`*^9, 3.843808056076668*^9, 
   3.843808894797551*^9, {3.8438089892897663`*^9, 3.8438090401970587`*^9}, {
   3.843809091620742*^9, 3.843809119441082*^9}, 3.843809153506877*^9, {
   3.843809260224126*^9, 3.843809280093576*^9}, 3.843809313518497*^9, 
   3.843809407808264*^9, 3.843809479723323*^9, 3.8438100156543503`*^9, 
   3.843810414353723*^9, 3.843810462136045*^9, 3.843810500786709*^9, {
   3.843810564091898*^9, 3.843810592154765*^9}, 3.8438107641059628`*^9, 
   3.8438108239200068`*^9, 3.843811026231738*^9, {3.843811057686565*^9, 
   3.8438110773118668`*^9}, 3.843811148871859*^9, {3.84381118105044*^9, 
   3.843811201382901*^9}, {3.843811232884325*^9, 3.8438112475572453`*^9}, 
   3.843811328906909*^9, 3.843877654093855*^9, 3.843898648849608*^9, 
   3.843908772637184*^9, 3.843997486120493*^9, 3.844053739619747*^9, 
   3.844053832465547*^9, 3.844056597642243*^9, 3.844144936777769*^9, 
   3.844152194906526*^9, 3.844153764033869*^9, 3.84416097380179*^9, 
   3.844161156326071*^9, 3.844223607772607*^9, 3.844223647141255*^9, 
   3.8442256467336884`*^9, 3.844225891310813*^9, 3.8442280960782967`*^9, 
   3.844228973185328*^9, 3.844229408053503*^9, 3.844233626257058*^9, 
   3.844233703758278*^9, 3.84423384517201*^9, {3.8442339287226686`*^9, 
   3.844233977458564*^9}, 3.8442340338950253`*^9, 3.8442341051031322`*^9, {
   3.84423669707883*^9, 3.844236709337761*^9}, 3.844246889550428*^9, 
   3.844254425718886*^9, 3.844254484884719*^9, 3.844254531365658*^9, 
   3.84425475245452*^9, 3.844254820820731*^9, 3.844254869048513*^9, 
   3.84425491141088*^9, 3.844254943347158*^9, 3.844255061485314*^9, 
   3.8442553471638536`*^9, 3.844255426327129*^9, 3.844255484982416*^9, 
   3.844255515044291*^9, {3.844255569979374*^9, 3.844255598322693*^9}, 
   3.8442564510067368`*^9, {3.844256517442211*^9, 3.844256546064082*^9}, 
   3.844257199919158*^9, 3.84432256736407*^9, 3.844336614131263*^9, 
   3.8447686292137327`*^9, 3.8448353560881844`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"9b1fa9a5-e433-4162-8e88-137c48702496"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803946671815*^9, 3.8438040197786818`*^9, 3.843805138418621*^9, 
   3.8438052335114717`*^9, 3.8438075552354593`*^9, 3.8438076976375017`*^9, 
   3.843807774645505*^9, 3.8438078431379757`*^9, 3.843807890601016*^9, 
   3.843807944501205*^9, 3.8438080159201593`*^9, 3.843808056076668*^9, 
   3.843808894797551*^9, {3.8438089892897663`*^9, 3.8438090401970587`*^9}, {
   3.843809091620742*^9, 3.843809119441082*^9}, 3.843809153506877*^9, {
   3.843809260224126*^9, 3.843809280093576*^9}, 3.843809313518497*^9, 
   3.843809407808264*^9, 3.843809479723323*^9, 3.8438100156543503`*^9, 
   3.843810414353723*^9, 3.843810462136045*^9, 3.843810500786709*^9, {
   3.843810564091898*^9, 3.843810592154765*^9}, 3.8438107641059628`*^9, 
   3.8438108239200068`*^9, 3.843811026231738*^9, {3.843811057686565*^9, 
   3.8438110773118668`*^9}, 3.843811148871859*^9, {3.84381118105044*^9, 
   3.843811201382901*^9}, {3.843811232884325*^9, 3.8438112475572453`*^9}, 
   3.843811328906909*^9, 3.843877654093855*^9, 3.843898648849608*^9, 
   3.843908772637184*^9, 3.843997486120493*^9, 3.844053739619747*^9, 
   3.844053832465547*^9, 3.844056597642243*^9, 3.844144936777769*^9, 
   3.844152194906526*^9, 3.844153764033869*^9, 3.84416097380179*^9, 
   3.844161156326071*^9, 3.844223607772607*^9, 3.844223647141255*^9, 
   3.8442256467336884`*^9, 3.844225891310813*^9, 3.8442280960782967`*^9, 
   3.844228973185328*^9, 3.844229408053503*^9, 3.844233626257058*^9, 
   3.844233703758278*^9, 3.84423384517201*^9, {3.8442339287226686`*^9, 
   3.844233977458564*^9}, 3.8442340338950253`*^9, 3.8442341051031322`*^9, {
   3.84423669707883*^9, 3.844236709337761*^9}, 3.844246889550428*^9, 
   3.844254425718886*^9, 3.844254484884719*^9, 3.844254531365658*^9, 
   3.84425475245452*^9, 3.844254820820731*^9, 3.844254869048513*^9, 
   3.84425491141088*^9, 3.844254943347158*^9, 3.844255061485314*^9, 
   3.8442553471638536`*^9, 3.844255426327129*^9, 3.844255484982416*^9, 
   3.844255515044291*^9, {3.844255569979374*^9, 3.844255598322693*^9}, 
   3.8442564510067368`*^9, {3.844256517442211*^9, 3.844256546064082*^9}, 
   3.844257199919158*^9, 3.84432256736407*^9, 3.844336614131263*^9, 
   3.8447686292137327`*^9, 3.8448353561106052`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d166561a-c879-4075-8cd7-b9292cb1c5c8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803946671815*^9, 3.8438040197786818`*^9, 3.843805138418621*^9, 
   3.8438052335114717`*^9, 3.8438075552354593`*^9, 3.8438076976375017`*^9, 
   3.843807774645505*^9, 3.8438078431379757`*^9, 3.843807890601016*^9, 
   3.843807944501205*^9, 3.8438080159201593`*^9, 3.843808056076668*^9, 
   3.843808894797551*^9, {3.8438089892897663`*^9, 3.8438090401970587`*^9}, {
   3.843809091620742*^9, 3.843809119441082*^9}, 3.843809153506877*^9, {
   3.843809260224126*^9, 3.843809280093576*^9}, 3.843809313518497*^9, 
   3.843809407808264*^9, 3.843809479723323*^9, 3.8438100156543503`*^9, 
   3.843810414353723*^9, 3.843810462136045*^9, 3.843810500786709*^9, {
   3.843810564091898*^9, 3.843810592154765*^9}, 3.8438107641059628`*^9, 
   3.8438108239200068`*^9, 3.843811026231738*^9, {3.843811057686565*^9, 
   3.8438110773118668`*^9}, 3.843811148871859*^9, {3.84381118105044*^9, 
   3.843811201382901*^9}, {3.843811232884325*^9, 3.8438112475572453`*^9}, 
   3.843811328906909*^9, 3.843877654093855*^9, 3.843898648849608*^9, 
   3.843908772637184*^9, 3.843997486120493*^9, 3.844053739619747*^9, 
   3.844053832465547*^9, 3.844056597642243*^9, 3.844144936777769*^9, 
   3.844152194906526*^9, 3.844153764033869*^9, 3.84416097380179*^9, 
   3.844161156326071*^9, 3.844223607772607*^9, 3.844223647141255*^9, 
   3.8442256467336884`*^9, 3.844225891310813*^9, 3.8442280960782967`*^9, 
   3.844228973185328*^9, 3.844229408053503*^9, 3.844233626257058*^9, 
   3.844233703758278*^9, 3.84423384517201*^9, {3.8442339287226686`*^9, 
   3.844233977458564*^9}, 3.8442340338950253`*^9, 3.8442341051031322`*^9, {
   3.84423669707883*^9, 3.844236709337761*^9}, 3.844246889550428*^9, 
   3.844254425718886*^9, 3.844254484884719*^9, 3.844254531365658*^9, 
   3.84425475245452*^9, 3.844254820820731*^9, 3.844254869048513*^9, 
   3.84425491141088*^9, 3.844254943347158*^9, 3.844255061485314*^9, 
   3.8442553471638536`*^9, 3.844255426327129*^9, 3.844255484982416*^9, 
   3.844255515044291*^9, {3.844255569979374*^9, 3.844255598322693*^9}, 
   3.8442564510067368`*^9, {3.844256517442211*^9, 3.844256546064082*^9}, 
   3.844257199919158*^9, 3.84432256736407*^9, 3.844336614131263*^9, 
   3.8447686292137327`*^9, 3.844835356114429*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ab5dd7d3-1774-43cc-84b4-3d30da46e075"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.843803946671815*^9, 3.8438040197786818`*^9, 3.843805138418621*^9, 
   3.8438052335114717`*^9, 3.8438075552354593`*^9, 3.8438076976375017`*^9, 
   3.843807774645505*^9, 3.8438078431379757`*^9, 3.843807890601016*^9, 
   3.843807944501205*^9, 3.8438080159201593`*^9, 3.843808056076668*^9, 
   3.843808894797551*^9, {3.8438089892897663`*^9, 3.8438090401970587`*^9}, {
   3.843809091620742*^9, 3.843809119441082*^9}, 3.843809153506877*^9, {
   3.843809260224126*^9, 3.843809280093576*^9}, 3.843809313518497*^9, 
   3.843809407808264*^9, 3.843809479723323*^9, 3.8438100156543503`*^9, 
   3.843810414353723*^9, 3.843810462136045*^9, 3.843810500786709*^9, {
   3.843810564091898*^9, 3.843810592154765*^9}, 3.8438107641059628`*^9, 
   3.8438108239200068`*^9, 3.843811026231738*^9, {3.843811057686565*^9, 
   3.8438110773118668`*^9}, 3.843811148871859*^9, {3.84381118105044*^9, 
   3.843811201382901*^9}, {3.843811232884325*^9, 3.8438112475572453`*^9}, 
   3.843811328906909*^9, 3.843877654093855*^9, 3.843898648849608*^9, 
   3.843908772637184*^9, 3.843997486120493*^9, 3.844053739619747*^9, 
   3.844053832465547*^9, 3.844056597642243*^9, 3.844144936777769*^9, 
   3.844152194906526*^9, 3.844153764033869*^9, 3.84416097380179*^9, 
   3.844161156326071*^9, 3.844223607772607*^9, 3.844223647141255*^9, 
   3.8442256467336884`*^9, 3.844225891310813*^9, 3.8442280960782967`*^9, 
   3.844228973185328*^9, 3.844229408053503*^9, 3.844233626257058*^9, 
   3.844233703758278*^9, 3.84423384517201*^9, {3.8442339287226686`*^9, 
   3.844233977458564*^9}, 3.8442340338950253`*^9, 3.8442341051031322`*^9, {
   3.84423669707883*^9, 3.844236709337761*^9}, 3.844246889550428*^9, 
   3.844254425718886*^9, 3.844254484884719*^9, 3.844254531365658*^9, 
   3.84425475245452*^9, 3.844254820820731*^9, 3.844254869048513*^9, 
   3.84425491141088*^9, 3.844254943347158*^9, 3.844255061485314*^9, 
   3.8442553471638536`*^9, 3.844255426327129*^9, 3.844255484982416*^9, 
   3.844255515044291*^9, {3.844255569979374*^9, 3.844255598322693*^9}, 
   3.8442564510067368`*^9, {3.844256517442211*^9, 3.844256546064082*^9}, 
   3.844257199919158*^9, 3.84432256736407*^9, 3.844336614131263*^9, 
   3.8447686292137327`*^9, 3.8448353561164703`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7a9c9099-43e6-40c3-8be4-16a15fd1b61f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Drawing the Quiver", "Subsubsection",
 CellChangeTimes->{{3.843803959201605*^9, 
  3.843803961288691*^9}},ExpressionUUID->"687258cf-1c82-470a-b8d8-\
60f95bf8f696"],

Cell["\<\
We present a simple function to output a pictorial representation of the \
quiver. This requires the user to input a set of gauge and flavour node \
labels, respecting the ordering introduced above:\
\>", "Text",
 CellChangeTimes->{{3.843803966752269*^9, 3.843804026670855*^9}, 
   3.843805029095317*^9, 
   3.8438050697488203`*^9},ExpressionUUID->"fdf70f62-1d20-46c8-9225-\
d12f67f2b735"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugenodenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<so(4N+2)\>\"", ",", "\"\<sp(2N-3)\>\"", ",", "\"\<so(4N+2)\>\""}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavournodenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<sp(2N-3)\>\"", ",", "\"\<sp(2N-3)\>\""}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.843804029751762*^9, 3.84380404639882*^9}, 
   3.843805030521845*^9, 3.843805070260027*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"d3275d8c-8b04-4e05-871e-c051a5dfda7b"],

Cell["And we get:", "Text",
 CellChangeTimes->{{3.843804051509474*^9, 
  3.843804053661173*^9}},ExpressionUUID->"633c07a2-f190-4bdd-9dfd-\
078055d2d9b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenodenames", ",", " ", "flavournodenames"}], "]"}]], "Input",
 CellChangeTimes->{{3.8438017626410027`*^9, 3.84380180781968*^9}, {
  3.8438040628083982`*^9, 3.843804069478746*^9}, {3.843805031306175*^9, 
  3.8438050320671673`*^9}, {3.843805070731986*^9, 3.843805071126289*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"2068dab0-86e0-4195-8f62-9f2adc7de736"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5}, {Null, {{1, 4}, {1, 2}, {2, 3}, {3, 5}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {1, -1}, {2, -1}}, 
        VertexLabels -> {
         "Name", 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2N-3)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2N-3)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2N-3)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         2 -> "Circle", 4 -> "Square", 5 -> "Square", 3 -> "Circle", 1 -> 
          "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2N-3)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2N-3)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2N-3)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{{1., 0.}, {2., 0.}}, {{1., 0.}, {1., -1.}}, {{2., 0.}, {
          3., 0.}}, {{3., 0.}, {2., -1.}}}, 0.02261146496815286]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.02261146496815286], 
          InsetBox["1", Offset[{0, 2}, {1., 0.02261146496815286}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4N+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.02261146496815286}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
          InsetBox["2", Offset[{0, 2}, {2., 0.02261146496815286}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(2N-3)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -0.02261146496815286}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.02261146496815286], 
          InsetBox["3", Offset[{0, 2}, {3., 0.02261146496815286}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4N+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {3., -0.02261146496815286}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9800487060509554, -1.0199512939490445}, \
{1.0199512939490445, -0.9800487060509554}], 
          InsetBox["4", Offset[{0, 2}, {1., -0.9773885350318472}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(2N-3)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -1.0226114649681528}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.9800487060509555, -1.0199512939490445}, \
{2.0199512939490445, -0.9800487060509554}], 
          InsetBox["5", Offset[{0, 2}, {2., -0.9773885350318472}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(2N-3)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -1.0226114649681528}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.843801808264955*^9, {3.8438020159102087`*^9, 3.8438020243069477`*^9}, 
   3.8438020912166452`*^9, 3.843804074261209*^9, 3.843805138578629*^9, 
   3.8438052336483393`*^9, 3.8438075553911743`*^9, 3.843807697762308*^9, 
   3.843807774815156*^9, 3.843807843265482*^9, 3.843807890736456*^9, 
   3.843807944674725*^9, 3.843808016133347*^9, 3.843808056282054*^9, 
   3.8438088949597187`*^9, {3.843808989460898*^9, 3.8438090404145937`*^9}, {
   3.843809091775202*^9, 3.8438091196162853`*^9}, 3.843809153687344*^9, {
   3.843809260403418*^9, 3.8438092802790937`*^9}, 3.843809313689554*^9, 
   3.843809407972048*^9, 3.843809479953352*^9, 3.843810015882752*^9, 
   3.843810414553652*^9, 3.8438104622851152`*^9, 3.843810500998461*^9, {
   3.843810564247342*^9, 3.84381059235746*^9}, 3.8438107642750273`*^9, 
   3.8438108241407003`*^9, 3.84381102638713*^9, {3.8438110578448963`*^9, 
   3.843811077476492*^9}, 3.8438111490306463`*^9, {3.843811181239163*^9, 
   3.843811201559494*^9}, {3.843811233065868*^9, 3.843811247699634*^9}, 
   3.843811329081757*^9, 3.84387765424716*^9, 3.84389864898773*^9, 
   3.8439087728101883`*^9, 3.843997486409094*^9, 3.844053739814618*^9, 
   3.8440538327293253`*^9, 3.844056597953868*^9, 3.844144936993828*^9, 
   3.844152195052843*^9, 3.844153764275762*^9, 3.8441609739914837`*^9, 
   3.844161156502063*^9, 3.844223607964282*^9, 3.844223647320347*^9, 
   3.844225646995357*^9, 3.84422589148868*^9, 3.844228096315731*^9, 
   3.844228973399138*^9, 3.844229408258298*^9, 3.844233626482987*^9, 
   3.8442337038457747`*^9, 3.844233845277635*^9, {3.844233928832477*^9, 
   3.8442339775533*^9}, 3.8442340339843197`*^9, 3.844234105194412*^9, 
   3.8442367094369926`*^9, 3.844246889655526*^9, 3.844254425832923*^9, 
   3.8442544849795237`*^9, 3.844254531465762*^9, 3.84425475256293*^9, 
   3.8442548209173927`*^9, 3.844254869150099*^9, 3.8442549115153723`*^9, 
   3.844254943401548*^9, 3.844255061588109*^9, 3.844255347421008*^9, 
   3.844255426442917*^9, {3.844255485409047*^9, 3.844255515199684*^9}, {
   3.844255570058218*^9, 3.844255598411179*^9}, 3.8442564511111403`*^9, {
   3.844256517529334*^9, 3.8442565461526403`*^9}, 3.8442572000029697`*^9, 
   3.844322567467985*^9, 3.8443366205432463`*^9, 3.8447686293031883`*^9, 
   3.844835356183566*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"9b82f6d4-619c-4dbd-b479-7d50af96bea6"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example 2: ", "Subsection",
 CellChangeTimes->{{3.843735605024617*^9, 3.843735609305352*^9}, 
   3.843805302919026*^9},ExpressionUUID->"7f1085b5-4ab6-44d2-a964-\
e42bd1d5131f"],

Cell[CellGroupData[{

Cell["The Quiver", "Subsubsection",
 CellChangeTimes->{{3.843804372747641*^9, 
  3.843804373780335*^9}},ExpressionUUID->"390f99cd-47a1-40ea-8843-\
c18494a86029"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3Qn8TXX+x3EiS6hMi8aSNDOyl9KCQpLIIJJlsmVvoyj7yNaUyjLTIEnj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     
     "], {{0, 161.}, {514., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{310.70084228515606`, Automatic},
   ImageSizeRaw->{514., 161.},
   PlotRange->{{0, 514.}, {0, 161.}}], ";"}]], "Input",
 CellChangeTimes->{3.843797578664126*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"de546369-3241-4358-be7b-21b716e04813"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inputting Data", "Subsubsection",
 CellChangeTimes->{{3.843804382550467*^9, 
  3.843804386779722*^9}},ExpressionUUID->"a971fbf5-7488-4bd5-8b0d-\
a206d24a5164"],

Cell[TextData[{
 "The crucial difference this time is the existence of an so(4N) node with \
center ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalZ]", "2"], " ", "x", " ", 
    SubscriptBox["\[DoubleStruckCapitalZ]", "2"]}], TraditionalForm]],
  ExpressionUUID->"972c6461-e6b4-45b0-b5f0-c3cdf4b83671"],
 ". In these cases, we treat each factor as a separate node:"
}], "Text",
 CellChangeTimes->{{3.843804391891486*^9, 
  3.8438044297545443`*^9}},ExpressionUUID->"51043765-86b9-49b7-9c99-\
be4ed7a2750a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.84380443265322*^9, 3.843804448266159*^9}, 
   3.843805033112122*^9, 3.8438050717418013`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"cf758250-ad88-4222-9315-bdab135f7b69"],

Cell["\<\
This time we have chosen an ordering which begins with the top gauge node, \
and traverses anticlockwise. (and similarly for the flavour nodes). The HM \
and string charges are:\
\>", "Text",
 CellChangeTimes->{{3.843804452513191*^9, 3.8438044847606783`*^9}, 
   3.843805034347142*^9, 
   3.843805072371503*^9},ExpressionUUID->"fb58e706-b36c-4f4e-b773-\
6e60bc5e6766"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hypers", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "2"}], ",", 
       RowBox[{"8", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "2"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strings", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"4", "->", "3"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"4", "->", "3"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"4", "->", "1"}]}], "|>"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8438044864267883`*^9, 3.843804502304206*^9}, {
  3.8442369393725767`*^9, 3.844236966011806*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"a5f429a3-6e92-4a7b-9f88-09f120639d6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-Group Data", "Subsubsection",
 CellChangeTimes->{{3.843804507327965*^9, 
  3.8438045103117657`*^9}},ExpressionUUID->"92da4e61-7fd0-4ad1-9229-\
d38ba261916b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.84249789561095*^9, 3.842497898464443*^9}, {
   3.842497992890256*^9, 3.842497992934627*^9}, 3.84373568221973*^9, {
   3.843804513376519*^9, 3.843804519271665*^9}, 3.843805035240472*^9, 
   3.843805073061253*^9, {3.8443366381408043`*^9, 3.8443366388298063`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9c5d27c4-898d-445a-9ba2-9c960397924c"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) x \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842497899069167*^9, 3.842497994881898*^9, 3.842678798040839*^9, 
   3.8426797362537727`*^9, 3.842681103592782*^9, 3.8432181500180264`*^9, 
   3.843271998629498*^9, 3.843294933613248*^9, 3.843295064194261*^9, 
   3.8432976294390383`*^9, 3.8432994417826023`*^9, 3.843299500994561*^9, 
   3.843299611180545*^9, 3.843299671943906*^9, {3.843299744546021*^9, 
   3.8432997651740847`*^9}, 3.84330010646211*^9, 3.843300152103541*^9, 
   3.843618159489079*^9, 3.843621595621768*^9, 3.843706245296741*^9, 
   3.843712593960495*^9, 3.84371262748738*^9, 3.843714060339282*^9, 
   3.843714118374881*^9, 3.843714243396311*^9, 3.843714511427994*^9, 
   3.843714579371632*^9, 3.843723754711892*^9, 3.843723938770108*^9, 
   3.8437240388835487`*^9, 3.843724159915503*^9, 3.843724198881209*^9, 
   3.8437247960162487`*^9, 3.843724938671455*^9, 3.843725419390485*^9, 
   3.843725666078101*^9, 3.84372589751156*^9, 3.8437264075831203`*^9, 
   3.843726495351459*^9, 3.843726542634091*^9, {3.8437266501648397`*^9, 
   3.8437266638572474`*^9}, {3.843726884671493*^9, 3.843726901517515*^9}, {
   3.843727368708377*^9, 3.843727374546713*^9}, {3.8437299856547318`*^9, 
   3.843730013461492*^9}, 3.843730280163731*^9, 3.843730349035781*^9, 
   3.843730385408765*^9, 3.843730481701977*^9, 3.8437306703783627`*^9, 
   3.8437308406667347`*^9, 3.843730994868582*^9, 3.8437312595879707`*^9, 
   3.843731318966482*^9, 3.843731545352138*^9, 3.8437317533939047`*^9, 
   3.843732565604581*^9, 3.843732615642152*^9, 3.843732849178089*^9, 
   3.8437329335963182`*^9, 3.843732999928317*^9, 3.8437330372556553`*^9, 
   3.84373308856793*^9, {3.84373322393997*^9, 3.843733242906721*^9}, {
   3.8437333577250757`*^9, 3.843733371269586*^9}, 3.8437337729438477`*^9, 
   3.843734582046698*^9, 3.843734766518641*^9, 3.843734849814455*^9, {
   3.843734961621559*^9, 3.8437349879864264`*^9}, 3.843735058337674*^9, 
   3.843735141091775*^9, 3.843735296610271*^9, {3.8437353569547243`*^9, 
   3.843735423479556*^9}, 3.843735712626173*^9, 3.843735783797658*^9, 
   3.843788592610126*^9, 3.843788690723748*^9, 3.8437887313842154`*^9, 
   3.84378884427505*^9, {3.843788897673401*^9, 3.843788927578456*^9}, 
   3.843788986904161*^9, 3.843789090011532*^9, 3.843789140833769*^9, 
   3.8437891989369373`*^9, 3.8437893335085297`*^9, 3.843789481305208*^9, 
   3.843789776074143*^9, {3.843789863434493*^9, 3.8437898681450157`*^9}, {
   3.8437902612981787`*^9, 3.843790289686214*^9}, 3.8437903232282457`*^9, 
   3.843790534851091*^9, 3.843790638850144*^9, {3.843790680971931*^9, 
   3.843790702787743*^9}, 3.8437909104602623`*^9, 3.843790946473261*^9, 
   3.843791129910036*^9, 3.843791239816264*^9, {3.843791326531673*^9, 
   3.8437913418782187`*^9}, {3.843791506418859*^9, 3.843791577085918*^9}, 
   3.843791724138425*^9, 3.84379177484515*^9, 3.84379183209791*^9, {
   3.843791944749312*^9, 3.84379194993701*^9}, 3.843792030529801*^9, 
   3.843792096927182*^9, 3.843792127735376*^9, 3.843792225935165*^9, {
   3.84379226153627*^9, 3.843792291637089*^9}, 3.843792327442945*^9, 
   3.843792394442705*^9, 3.843797636746971*^9, {3.843797846432825*^9, 
   3.843797866724327*^9}, 3.84379792050515*^9, {3.843797951124311*^9, 
   3.843797975683977*^9}, 3.843798040684822*^9, 3.843798368893021*^9, 
   3.843798562945548*^9, {3.843798597089068*^9, 3.843798606719759*^9}, 
   3.84379866285432*^9, 3.843798703610765*^9, {3.8437987405198936`*^9, 
   3.84379876970725*^9}, {3.843798890406698*^9, 3.843798919598818*^9}, 
   3.8437989727139397`*^9, 3.843799091549387*^9, 3.8437992582585497`*^9, 
   3.8437992966548567`*^9, 3.8437993478792353`*^9, 3.843799765120682*^9, {
   3.843799862398674*^9, 3.843799879043672*^9}, 3.8437999101091223`*^9, {
   3.843800007995118*^9, 3.843800039997974*^9}, 3.843800085802093*^9, 
   3.843800191334429*^9, {3.843800221918048*^9, 3.843800238177341*^9}, 
   3.843801517125263*^9, {3.8438020159512663`*^9, 3.843802024351911*^9}, 
   3.843802091266971*^9, 3.843804523655463*^9, 3.843805138638118*^9, 
   3.843805233678688*^9, 3.843807555422481*^9, 3.8438076977902822`*^9, 
   3.843807774871695*^9, 3.843807843294113*^9, 3.843807890808816*^9, 
   3.843807944734961*^9, 3.843808016234569*^9, 3.843808056393968*^9, 
   3.843808895055504*^9, {3.8438089894988403`*^9, 3.8438090404541693`*^9}, {
   3.8438090918167973`*^9, 3.843809119651361*^9}, 3.843809153719408*^9, {
   3.843809260469767*^9, 3.8438092803204823`*^9}, 3.8438093137259073`*^9, 
   3.843809408013912*^9, 3.843809480024469*^9, 3.843810015996965*^9, 
   3.843810414613249*^9, 3.843810462328677*^9, 3.8438105010832872`*^9, {
   3.8438105643313913`*^9, 3.843810592398965*^9}, 3.8438107643694963`*^9, 
   3.843810824248185*^9, 3.8438110265185337`*^9, {3.843811057930678*^9, 
   3.843811077588434*^9}, 3.843811149130517*^9, {3.843811181329112*^9, 
   3.843811201662184*^9}, {3.843811233192947*^9, 3.843811247777075*^9}, 
   3.843811329161418*^9, 3.843877654331369*^9, 3.84389864911767*^9, 
   3.843908772873784*^9, 3.843997486538136*^9, 3.844053739905724*^9, 
   3.844053832924946*^9, 3.84405659826225*^9, 3.84414493711666*^9, 
   3.844152195191147*^9, 3.844153764432716*^9, 3.844160974107647*^9, 
   3.844161156577059*^9, 3.8442236081563807`*^9, 3.84422364739399*^9, 
   3.844225647078465*^9, 3.84422589157749*^9, 3.8442280964185257`*^9, {
   3.84422897348112*^9, 3.844228992696035*^9}, 3.844229039415895*^9, 
   3.844229408442986*^9, 3.844233626705205*^9, 3.8442337039260197`*^9, 
   3.8442338453263273`*^9, {3.844233928912736*^9, 3.8442339776081038`*^9}, 
   3.8442340340621023`*^9, 3.844234105264511*^9, 3.8442367095421677`*^9, 
   3.84423697524594*^9, 3.8442468897861834`*^9, 3.844254425928293*^9, 
   3.84425448505068*^9, 3.844254531542989*^9, 3.844254752651025*^9, 
   3.844254821027605*^9, 3.844254869246805*^9, 3.844254911594573*^9, 
   3.844254943501576*^9, 3.844255061714508*^9, 3.844255347668611*^9, 
   3.8442554268652487`*^9, {3.84425548620963*^9, 3.844255515827259*^9}, {
   3.84425557013811*^9, 3.8442555985481777`*^9}, 3.844256451236924*^9, {
   3.844256517614839*^9, 3.844256546266177*^9}, 3.844257200121879*^9, 
   3.844322567554002*^9, 3.8443366392604628`*^9, 3.844768629397496*^9, 
   3.844835356270668*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0e9f3ae4-df95-46c8-84f2-2a72127b74ad"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842497899069167*^9, 3.842497994881898*^9, 3.842678798040839*^9, 
   3.8426797362537727`*^9, 3.842681103592782*^9, 3.8432181500180264`*^9, 
   3.843271998629498*^9, 3.843294933613248*^9, 3.843295064194261*^9, 
   3.8432976294390383`*^9, 3.8432994417826023`*^9, 3.843299500994561*^9, 
   3.843299611180545*^9, 3.843299671943906*^9, {3.843299744546021*^9, 
   3.8432997651740847`*^9}, 3.84330010646211*^9, 3.843300152103541*^9, 
   3.843618159489079*^9, 3.843621595621768*^9, 3.843706245296741*^9, 
   3.843712593960495*^9, 3.84371262748738*^9, 3.843714060339282*^9, 
   3.843714118374881*^9, 3.843714243396311*^9, 3.843714511427994*^9, 
   3.843714579371632*^9, 3.843723754711892*^9, 3.843723938770108*^9, 
   3.8437240388835487`*^9, 3.843724159915503*^9, 3.843724198881209*^9, 
   3.8437247960162487`*^9, 3.843724938671455*^9, 3.843725419390485*^9, 
   3.843725666078101*^9, 3.84372589751156*^9, 3.8437264075831203`*^9, 
   3.843726495351459*^9, 3.843726542634091*^9, {3.8437266501648397`*^9, 
   3.8437266638572474`*^9}, {3.843726884671493*^9, 3.843726901517515*^9}, {
   3.843727368708377*^9, 3.843727374546713*^9}, {3.8437299856547318`*^9, 
   3.843730013461492*^9}, 3.843730280163731*^9, 3.843730349035781*^9, 
   3.843730385408765*^9, 3.843730481701977*^9, 3.8437306703783627`*^9, 
   3.8437308406667347`*^9, 3.843730994868582*^9, 3.8437312595879707`*^9, 
   3.843731318966482*^9, 3.843731545352138*^9, 3.8437317533939047`*^9, 
   3.843732565604581*^9, 3.843732615642152*^9, 3.843732849178089*^9, 
   3.8437329335963182`*^9, 3.843732999928317*^9, 3.8437330372556553`*^9, 
   3.84373308856793*^9, {3.84373322393997*^9, 3.843733242906721*^9}, {
   3.8437333577250757`*^9, 3.843733371269586*^9}, 3.8437337729438477`*^9, 
   3.843734582046698*^9, 3.843734766518641*^9, 3.843734849814455*^9, {
   3.843734961621559*^9, 3.8437349879864264`*^9}, 3.843735058337674*^9, 
   3.843735141091775*^9, 3.843735296610271*^9, {3.8437353569547243`*^9, 
   3.843735423479556*^9}, 3.843735712626173*^9, 3.843735783797658*^9, 
   3.843788592610126*^9, 3.843788690723748*^9, 3.8437887313842154`*^9, 
   3.84378884427505*^9, {3.843788897673401*^9, 3.843788927578456*^9}, 
   3.843788986904161*^9, 3.843789090011532*^9, 3.843789140833769*^9, 
   3.8437891989369373`*^9, 3.8437893335085297`*^9, 3.843789481305208*^9, 
   3.843789776074143*^9, {3.843789863434493*^9, 3.8437898681450157`*^9}, {
   3.8437902612981787`*^9, 3.843790289686214*^9}, 3.8437903232282457`*^9, 
   3.843790534851091*^9, 3.843790638850144*^9, {3.843790680971931*^9, 
   3.843790702787743*^9}, 3.8437909104602623`*^9, 3.843790946473261*^9, 
   3.843791129910036*^9, 3.843791239816264*^9, {3.843791326531673*^9, 
   3.8437913418782187`*^9}, {3.843791506418859*^9, 3.843791577085918*^9}, 
   3.843791724138425*^9, 3.84379177484515*^9, 3.84379183209791*^9, {
   3.843791944749312*^9, 3.84379194993701*^9}, 3.843792030529801*^9, 
   3.843792096927182*^9, 3.843792127735376*^9, 3.843792225935165*^9, {
   3.84379226153627*^9, 3.843792291637089*^9}, 3.843792327442945*^9, 
   3.843792394442705*^9, 3.843797636746971*^9, {3.843797846432825*^9, 
   3.843797866724327*^9}, 3.84379792050515*^9, {3.843797951124311*^9, 
   3.843797975683977*^9}, 3.843798040684822*^9, 3.843798368893021*^9, 
   3.843798562945548*^9, {3.843798597089068*^9, 3.843798606719759*^9}, 
   3.84379866285432*^9, 3.843798703610765*^9, {3.8437987405198936`*^9, 
   3.84379876970725*^9}, {3.843798890406698*^9, 3.843798919598818*^9}, 
   3.8437989727139397`*^9, 3.843799091549387*^9, 3.8437992582585497`*^9, 
   3.8437992966548567`*^9, 3.8437993478792353`*^9, 3.843799765120682*^9, {
   3.843799862398674*^9, 3.843799879043672*^9}, 3.8437999101091223`*^9, {
   3.843800007995118*^9, 3.843800039997974*^9}, 3.843800085802093*^9, 
   3.843800191334429*^9, {3.843800221918048*^9, 3.843800238177341*^9}, 
   3.843801517125263*^9, {3.8438020159512663`*^9, 3.843802024351911*^9}, 
   3.843802091266971*^9, 3.843804523655463*^9, 3.843805138638118*^9, 
   3.843805233678688*^9, 3.843807555422481*^9, 3.8438076977902822`*^9, 
   3.843807774871695*^9, 3.843807843294113*^9, 3.843807890808816*^9, 
   3.843807944734961*^9, 3.843808016234569*^9, 3.843808056393968*^9, 
   3.843808895055504*^9, {3.8438089894988403`*^9, 3.8438090404541693`*^9}, {
   3.8438090918167973`*^9, 3.843809119651361*^9}, 3.843809153719408*^9, {
   3.843809260469767*^9, 3.8438092803204823`*^9}, 3.8438093137259073`*^9, 
   3.843809408013912*^9, 3.843809480024469*^9, 3.843810015996965*^9, 
   3.843810414613249*^9, 3.843810462328677*^9, 3.8438105010832872`*^9, {
   3.8438105643313913`*^9, 3.843810592398965*^9}, 3.8438107643694963`*^9, 
   3.843810824248185*^9, 3.8438110265185337`*^9, {3.843811057930678*^9, 
   3.843811077588434*^9}, 3.843811149130517*^9, {3.843811181329112*^9, 
   3.843811201662184*^9}, {3.843811233192947*^9, 3.843811247777075*^9}, 
   3.843811329161418*^9, 3.843877654331369*^9, 3.84389864911767*^9, 
   3.843908772873784*^9, 3.843997486538136*^9, 3.844053739905724*^9, 
   3.844053832924946*^9, 3.84405659826225*^9, 3.84414493711666*^9, 
   3.844152195191147*^9, 3.844153764432716*^9, 3.844160974107647*^9, 
   3.844161156577059*^9, 3.8442236081563807`*^9, 3.84422364739399*^9, 
   3.844225647078465*^9, 3.84422589157749*^9, 3.8442280964185257`*^9, {
   3.84422897348112*^9, 3.844228992696035*^9}, 3.844229039415895*^9, 
   3.844229408442986*^9, 3.844233626705205*^9, 3.8442337039260197`*^9, 
   3.8442338453263273`*^9, {3.844233928912736*^9, 3.8442339776081038`*^9}, 
   3.8442340340621023`*^9, 3.844234105264511*^9, 3.8442367095421677`*^9, 
   3.84423697524594*^9, 3.8442468897861834`*^9, 3.844254425928293*^9, 
   3.84425448505068*^9, 3.844254531542989*^9, 3.844254752651025*^9, 
   3.844254821027605*^9, 3.844254869246805*^9, 3.844254911594573*^9, 
   3.844254943501576*^9, 3.844255061714508*^9, 3.844255347668611*^9, 
   3.8442554268652487`*^9, {3.84425548620963*^9, 3.844255515827259*^9}, {
   3.84425557013811*^9, 3.8442555985481777`*^9}, 3.844256451236924*^9, {
   3.844256517614839*^9, 3.844256546266177*^9}, 3.844257200121879*^9, 
   3.844322567554002*^9, 3.8443366392604628`*^9, 3.844768629397496*^9, 
   3.844835356320489*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a41e42f2-a519-4ec5-94b7-d65fd0f52a48"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) x \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842497899069167*^9, 3.842497994881898*^9, 3.842678798040839*^9, 
   3.8426797362537727`*^9, 3.842681103592782*^9, 3.8432181500180264`*^9, 
   3.843271998629498*^9, 3.843294933613248*^9, 3.843295064194261*^9, 
   3.8432976294390383`*^9, 3.8432994417826023`*^9, 3.843299500994561*^9, 
   3.843299611180545*^9, 3.843299671943906*^9, {3.843299744546021*^9, 
   3.8432997651740847`*^9}, 3.84330010646211*^9, 3.843300152103541*^9, 
   3.843618159489079*^9, 3.843621595621768*^9, 3.843706245296741*^9, 
   3.843712593960495*^9, 3.84371262748738*^9, 3.843714060339282*^9, 
   3.843714118374881*^9, 3.843714243396311*^9, 3.843714511427994*^9, 
   3.843714579371632*^9, 3.843723754711892*^9, 3.843723938770108*^9, 
   3.8437240388835487`*^9, 3.843724159915503*^9, 3.843724198881209*^9, 
   3.8437247960162487`*^9, 3.843724938671455*^9, 3.843725419390485*^9, 
   3.843725666078101*^9, 3.84372589751156*^9, 3.8437264075831203`*^9, 
   3.843726495351459*^9, 3.843726542634091*^9, {3.8437266501648397`*^9, 
   3.8437266638572474`*^9}, {3.843726884671493*^9, 3.843726901517515*^9}, {
   3.843727368708377*^9, 3.843727374546713*^9}, {3.8437299856547318`*^9, 
   3.843730013461492*^9}, 3.843730280163731*^9, 3.843730349035781*^9, 
   3.843730385408765*^9, 3.843730481701977*^9, 3.8437306703783627`*^9, 
   3.8437308406667347`*^9, 3.843730994868582*^9, 3.8437312595879707`*^9, 
   3.843731318966482*^9, 3.843731545352138*^9, 3.8437317533939047`*^9, 
   3.843732565604581*^9, 3.843732615642152*^9, 3.843732849178089*^9, 
   3.8437329335963182`*^9, 3.843732999928317*^9, 3.8437330372556553`*^9, 
   3.84373308856793*^9, {3.84373322393997*^9, 3.843733242906721*^9}, {
   3.8437333577250757`*^9, 3.843733371269586*^9}, 3.8437337729438477`*^9, 
   3.843734582046698*^9, 3.843734766518641*^9, 3.843734849814455*^9, {
   3.843734961621559*^9, 3.8437349879864264`*^9}, 3.843735058337674*^9, 
   3.843735141091775*^9, 3.843735296610271*^9, {3.8437353569547243`*^9, 
   3.843735423479556*^9}, 3.843735712626173*^9, 3.843735783797658*^9, 
   3.843788592610126*^9, 3.843788690723748*^9, 3.8437887313842154`*^9, 
   3.84378884427505*^9, {3.843788897673401*^9, 3.843788927578456*^9}, 
   3.843788986904161*^9, 3.843789090011532*^9, 3.843789140833769*^9, 
   3.8437891989369373`*^9, 3.8437893335085297`*^9, 3.843789481305208*^9, 
   3.843789776074143*^9, {3.843789863434493*^9, 3.8437898681450157`*^9}, {
   3.8437902612981787`*^9, 3.843790289686214*^9}, 3.8437903232282457`*^9, 
   3.843790534851091*^9, 3.843790638850144*^9, {3.843790680971931*^9, 
   3.843790702787743*^9}, 3.8437909104602623`*^9, 3.843790946473261*^9, 
   3.843791129910036*^9, 3.843791239816264*^9, {3.843791326531673*^9, 
   3.8437913418782187`*^9}, {3.843791506418859*^9, 3.843791577085918*^9}, 
   3.843791724138425*^9, 3.84379177484515*^9, 3.84379183209791*^9, {
   3.843791944749312*^9, 3.84379194993701*^9}, 3.843792030529801*^9, 
   3.843792096927182*^9, 3.843792127735376*^9, 3.843792225935165*^9, {
   3.84379226153627*^9, 3.843792291637089*^9}, 3.843792327442945*^9, 
   3.843792394442705*^9, 3.843797636746971*^9, {3.843797846432825*^9, 
   3.843797866724327*^9}, 3.84379792050515*^9, {3.843797951124311*^9, 
   3.843797975683977*^9}, 3.843798040684822*^9, 3.843798368893021*^9, 
   3.843798562945548*^9, {3.843798597089068*^9, 3.843798606719759*^9}, 
   3.84379866285432*^9, 3.843798703610765*^9, {3.8437987405198936`*^9, 
   3.84379876970725*^9}, {3.843798890406698*^9, 3.843798919598818*^9}, 
   3.8437989727139397`*^9, 3.843799091549387*^9, 3.8437992582585497`*^9, 
   3.8437992966548567`*^9, 3.8437993478792353`*^9, 3.843799765120682*^9, {
   3.843799862398674*^9, 3.843799879043672*^9}, 3.8437999101091223`*^9, {
   3.843800007995118*^9, 3.843800039997974*^9}, 3.843800085802093*^9, 
   3.843800191334429*^9, {3.843800221918048*^9, 3.843800238177341*^9}, 
   3.843801517125263*^9, {3.8438020159512663`*^9, 3.843802024351911*^9}, 
   3.843802091266971*^9, 3.843804523655463*^9, 3.843805138638118*^9, 
   3.843805233678688*^9, 3.843807555422481*^9, 3.8438076977902822`*^9, 
   3.843807774871695*^9, 3.843807843294113*^9, 3.843807890808816*^9, 
   3.843807944734961*^9, 3.843808016234569*^9, 3.843808056393968*^9, 
   3.843808895055504*^9, {3.8438089894988403`*^9, 3.8438090404541693`*^9}, {
   3.8438090918167973`*^9, 3.843809119651361*^9}, 3.843809153719408*^9, {
   3.843809260469767*^9, 3.8438092803204823`*^9}, 3.8438093137259073`*^9, 
   3.843809408013912*^9, 3.843809480024469*^9, 3.843810015996965*^9, 
   3.843810414613249*^9, 3.843810462328677*^9, 3.8438105010832872`*^9, {
   3.8438105643313913`*^9, 3.843810592398965*^9}, 3.8438107643694963`*^9, 
   3.843810824248185*^9, 3.8438110265185337`*^9, {3.843811057930678*^9, 
   3.843811077588434*^9}, 3.843811149130517*^9, {3.843811181329112*^9, 
   3.843811201662184*^9}, {3.843811233192947*^9, 3.843811247777075*^9}, 
   3.843811329161418*^9, 3.843877654331369*^9, 3.84389864911767*^9, 
   3.843908772873784*^9, 3.843997486538136*^9, 3.844053739905724*^9, 
   3.844053832924946*^9, 3.84405659826225*^9, 3.84414493711666*^9, 
   3.844152195191147*^9, 3.844153764432716*^9, 3.844160974107647*^9, 
   3.844161156577059*^9, 3.8442236081563807`*^9, 3.84422364739399*^9, 
   3.844225647078465*^9, 3.84422589157749*^9, 3.8442280964185257`*^9, {
   3.84422897348112*^9, 3.844228992696035*^9}, 3.844229039415895*^9, 
   3.844229408442986*^9, 3.844233626705205*^9, 3.8442337039260197`*^9, 
   3.8442338453263273`*^9, {3.844233928912736*^9, 3.8442339776081038`*^9}, 
   3.8442340340621023`*^9, 3.844234105264511*^9, 3.8442367095421677`*^9, 
   3.84423697524594*^9, 3.8442468897861834`*^9, 3.844254425928293*^9, 
   3.84425448505068*^9, 3.844254531542989*^9, 3.844254752651025*^9, 
   3.844254821027605*^9, 3.844254869246805*^9, 3.844254911594573*^9, 
   3.844254943501576*^9, 3.844255061714508*^9, 3.844255347668611*^9, 
   3.8442554268652487`*^9, {3.84425548620963*^9, 3.844255515827259*^9}, {
   3.84425557013811*^9, 3.8442555985481777`*^9}, 3.844256451236924*^9, {
   3.844256517614839*^9, 3.844256546266177*^9}, 3.844257200121879*^9, 
   3.844322567554002*^9, 3.8443366392604628`*^9, 3.844768629397496*^9, 
   3.844835356327301*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"95d7e307-69b7-41d4-8c3c-a2e1311e7d3f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842497899069167*^9, 3.842497994881898*^9, 3.842678798040839*^9, 
   3.8426797362537727`*^9, 3.842681103592782*^9, 3.8432181500180264`*^9, 
   3.843271998629498*^9, 3.843294933613248*^9, 3.843295064194261*^9, 
   3.8432976294390383`*^9, 3.8432994417826023`*^9, 3.843299500994561*^9, 
   3.843299611180545*^9, 3.843299671943906*^9, {3.843299744546021*^9, 
   3.8432997651740847`*^9}, 3.84330010646211*^9, 3.843300152103541*^9, 
   3.843618159489079*^9, 3.843621595621768*^9, 3.843706245296741*^9, 
   3.843712593960495*^9, 3.84371262748738*^9, 3.843714060339282*^9, 
   3.843714118374881*^9, 3.843714243396311*^9, 3.843714511427994*^9, 
   3.843714579371632*^9, 3.843723754711892*^9, 3.843723938770108*^9, 
   3.8437240388835487`*^9, 3.843724159915503*^9, 3.843724198881209*^9, 
   3.8437247960162487`*^9, 3.843724938671455*^9, 3.843725419390485*^9, 
   3.843725666078101*^9, 3.84372589751156*^9, 3.8437264075831203`*^9, 
   3.843726495351459*^9, 3.843726542634091*^9, {3.8437266501648397`*^9, 
   3.8437266638572474`*^9}, {3.843726884671493*^9, 3.843726901517515*^9}, {
   3.843727368708377*^9, 3.843727374546713*^9}, {3.8437299856547318`*^9, 
   3.843730013461492*^9}, 3.843730280163731*^9, 3.843730349035781*^9, 
   3.843730385408765*^9, 3.843730481701977*^9, 3.8437306703783627`*^9, 
   3.8437308406667347`*^9, 3.843730994868582*^9, 3.8437312595879707`*^9, 
   3.843731318966482*^9, 3.843731545352138*^9, 3.8437317533939047`*^9, 
   3.843732565604581*^9, 3.843732615642152*^9, 3.843732849178089*^9, 
   3.8437329335963182`*^9, 3.843732999928317*^9, 3.8437330372556553`*^9, 
   3.84373308856793*^9, {3.84373322393997*^9, 3.843733242906721*^9}, {
   3.8437333577250757`*^9, 3.843733371269586*^9}, 3.8437337729438477`*^9, 
   3.843734582046698*^9, 3.843734766518641*^9, 3.843734849814455*^9, {
   3.843734961621559*^9, 3.8437349879864264`*^9}, 3.843735058337674*^9, 
   3.843735141091775*^9, 3.843735296610271*^9, {3.8437353569547243`*^9, 
   3.843735423479556*^9}, 3.843735712626173*^9, 3.843735783797658*^9, 
   3.843788592610126*^9, 3.843788690723748*^9, 3.8437887313842154`*^9, 
   3.84378884427505*^9, {3.843788897673401*^9, 3.843788927578456*^9}, 
   3.843788986904161*^9, 3.843789090011532*^9, 3.843789140833769*^9, 
   3.8437891989369373`*^9, 3.8437893335085297`*^9, 3.843789481305208*^9, 
   3.843789776074143*^9, {3.843789863434493*^9, 3.8437898681450157`*^9}, {
   3.8437902612981787`*^9, 3.843790289686214*^9}, 3.8437903232282457`*^9, 
   3.843790534851091*^9, 3.843790638850144*^9, {3.843790680971931*^9, 
   3.843790702787743*^9}, 3.8437909104602623`*^9, 3.843790946473261*^9, 
   3.843791129910036*^9, 3.843791239816264*^9, {3.843791326531673*^9, 
   3.8437913418782187`*^9}, {3.843791506418859*^9, 3.843791577085918*^9}, 
   3.843791724138425*^9, 3.84379177484515*^9, 3.84379183209791*^9, {
   3.843791944749312*^9, 3.84379194993701*^9}, 3.843792030529801*^9, 
   3.843792096927182*^9, 3.843792127735376*^9, 3.843792225935165*^9, {
   3.84379226153627*^9, 3.843792291637089*^9}, 3.843792327442945*^9, 
   3.843792394442705*^9, 3.843797636746971*^9, {3.843797846432825*^9, 
   3.843797866724327*^9}, 3.84379792050515*^9, {3.843797951124311*^9, 
   3.843797975683977*^9}, 3.843798040684822*^9, 3.843798368893021*^9, 
   3.843798562945548*^9, {3.843798597089068*^9, 3.843798606719759*^9}, 
   3.84379866285432*^9, 3.843798703610765*^9, {3.8437987405198936`*^9, 
   3.84379876970725*^9}, {3.843798890406698*^9, 3.843798919598818*^9}, 
   3.8437989727139397`*^9, 3.843799091549387*^9, 3.8437992582585497`*^9, 
   3.8437992966548567`*^9, 3.8437993478792353`*^9, 3.843799765120682*^9, {
   3.843799862398674*^9, 3.843799879043672*^9}, 3.8437999101091223`*^9, {
   3.843800007995118*^9, 3.843800039997974*^9}, 3.843800085802093*^9, 
   3.843800191334429*^9, {3.843800221918048*^9, 3.843800238177341*^9}, 
   3.843801517125263*^9, {3.8438020159512663`*^9, 3.843802024351911*^9}, 
   3.843802091266971*^9, 3.843804523655463*^9, 3.843805138638118*^9, 
   3.843805233678688*^9, 3.843807555422481*^9, 3.8438076977902822`*^9, 
   3.843807774871695*^9, 3.843807843294113*^9, 3.843807890808816*^9, 
   3.843807944734961*^9, 3.843808016234569*^9, 3.843808056393968*^9, 
   3.843808895055504*^9, {3.8438089894988403`*^9, 3.8438090404541693`*^9}, {
   3.8438090918167973`*^9, 3.843809119651361*^9}, 3.843809153719408*^9, {
   3.843809260469767*^9, 3.8438092803204823`*^9}, 3.8438093137259073`*^9, 
   3.843809408013912*^9, 3.843809480024469*^9, 3.843810015996965*^9, 
   3.843810414613249*^9, 3.843810462328677*^9, 3.8438105010832872`*^9, {
   3.8438105643313913`*^9, 3.843810592398965*^9}, 3.8438107643694963`*^9, 
   3.843810824248185*^9, 3.8438110265185337`*^9, {3.843811057930678*^9, 
   3.843811077588434*^9}, 3.843811149130517*^9, {3.843811181329112*^9, 
   3.843811201662184*^9}, {3.843811233192947*^9, 3.843811247777075*^9}, 
   3.843811329161418*^9, 3.843877654331369*^9, 3.84389864911767*^9, 
   3.843908772873784*^9, 3.843997486538136*^9, 3.844053739905724*^9, 
   3.844053832924946*^9, 3.84405659826225*^9, 3.84414493711666*^9, 
   3.844152195191147*^9, 3.844153764432716*^9, 3.844160974107647*^9, 
   3.844161156577059*^9, 3.8442236081563807`*^9, 3.84422364739399*^9, 
   3.844225647078465*^9, 3.84422589157749*^9, 3.8442280964185257`*^9, {
   3.84422897348112*^9, 3.844228992696035*^9}, 3.844229039415895*^9, 
   3.844229408442986*^9, 3.844233626705205*^9, 3.8442337039260197`*^9, 
   3.8442338453263273`*^9, {3.844233928912736*^9, 3.8442339776081038`*^9}, 
   3.8442340340621023`*^9, 3.844234105264511*^9, 3.8442367095421677`*^9, 
   3.84423697524594*^9, 3.8442468897861834`*^9, 3.844254425928293*^9, 
   3.84425448505068*^9, 3.844254531542989*^9, 3.844254752651025*^9, 
   3.844254821027605*^9, 3.844254869246805*^9, 3.844254911594573*^9, 
   3.844254943501576*^9, 3.844255061714508*^9, 3.844255347668611*^9, 
   3.8442554268652487`*^9, {3.84425548620963*^9, 3.844255515827259*^9}, {
   3.84425557013811*^9, 3.8442555985481777`*^9}, 3.844256451236924*^9, {
   3.844256517614839*^9, 3.844256546266177*^9}, 3.844257200121879*^9, 
   3.844322567554002*^9, 3.8443366392604628`*^9, 3.844768629397496*^9, 
   3.844835356330044*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e1d45277-fb6d-4478-91ce-9663ecf8cf12"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842497899069167*^9, 3.842497994881898*^9, 3.842678798040839*^9, 
   3.8426797362537727`*^9, 3.842681103592782*^9, 3.8432181500180264`*^9, 
   3.843271998629498*^9, 3.843294933613248*^9, 3.843295064194261*^9, 
   3.8432976294390383`*^9, 3.8432994417826023`*^9, 3.843299500994561*^9, 
   3.843299611180545*^9, 3.843299671943906*^9, {3.843299744546021*^9, 
   3.8432997651740847`*^9}, 3.84330010646211*^9, 3.843300152103541*^9, 
   3.843618159489079*^9, 3.843621595621768*^9, 3.843706245296741*^9, 
   3.843712593960495*^9, 3.84371262748738*^9, 3.843714060339282*^9, 
   3.843714118374881*^9, 3.843714243396311*^9, 3.843714511427994*^9, 
   3.843714579371632*^9, 3.843723754711892*^9, 3.843723938770108*^9, 
   3.8437240388835487`*^9, 3.843724159915503*^9, 3.843724198881209*^9, 
   3.8437247960162487`*^9, 3.843724938671455*^9, 3.843725419390485*^9, 
   3.843725666078101*^9, 3.84372589751156*^9, 3.8437264075831203`*^9, 
   3.843726495351459*^9, 3.843726542634091*^9, {3.8437266501648397`*^9, 
   3.8437266638572474`*^9}, {3.843726884671493*^9, 3.843726901517515*^9}, {
   3.843727368708377*^9, 3.843727374546713*^9}, {3.8437299856547318`*^9, 
   3.843730013461492*^9}, 3.843730280163731*^9, 3.843730349035781*^9, 
   3.843730385408765*^9, 3.843730481701977*^9, 3.8437306703783627`*^9, 
   3.8437308406667347`*^9, 3.843730994868582*^9, 3.8437312595879707`*^9, 
   3.843731318966482*^9, 3.843731545352138*^9, 3.8437317533939047`*^9, 
   3.843732565604581*^9, 3.843732615642152*^9, 3.843732849178089*^9, 
   3.8437329335963182`*^9, 3.843732999928317*^9, 3.8437330372556553`*^9, 
   3.84373308856793*^9, {3.84373322393997*^9, 3.843733242906721*^9}, {
   3.8437333577250757`*^9, 3.843733371269586*^9}, 3.8437337729438477`*^9, 
   3.843734582046698*^9, 3.843734766518641*^9, 3.843734849814455*^9, {
   3.843734961621559*^9, 3.8437349879864264`*^9}, 3.843735058337674*^9, 
   3.843735141091775*^9, 3.843735296610271*^9, {3.8437353569547243`*^9, 
   3.843735423479556*^9}, 3.843735712626173*^9, 3.843735783797658*^9, 
   3.843788592610126*^9, 3.843788690723748*^9, 3.8437887313842154`*^9, 
   3.84378884427505*^9, {3.843788897673401*^9, 3.843788927578456*^9}, 
   3.843788986904161*^9, 3.843789090011532*^9, 3.843789140833769*^9, 
   3.8437891989369373`*^9, 3.8437893335085297`*^9, 3.843789481305208*^9, 
   3.843789776074143*^9, {3.843789863434493*^9, 3.8437898681450157`*^9}, {
   3.8437902612981787`*^9, 3.843790289686214*^9}, 3.8437903232282457`*^9, 
   3.843790534851091*^9, 3.843790638850144*^9, {3.843790680971931*^9, 
   3.843790702787743*^9}, 3.8437909104602623`*^9, 3.843790946473261*^9, 
   3.843791129910036*^9, 3.843791239816264*^9, {3.843791326531673*^9, 
   3.8437913418782187`*^9}, {3.843791506418859*^9, 3.843791577085918*^9}, 
   3.843791724138425*^9, 3.84379177484515*^9, 3.84379183209791*^9, {
   3.843791944749312*^9, 3.84379194993701*^9}, 3.843792030529801*^9, 
   3.843792096927182*^9, 3.843792127735376*^9, 3.843792225935165*^9, {
   3.84379226153627*^9, 3.843792291637089*^9}, 3.843792327442945*^9, 
   3.843792394442705*^9, 3.843797636746971*^9, {3.843797846432825*^9, 
   3.843797866724327*^9}, 3.84379792050515*^9, {3.843797951124311*^9, 
   3.843797975683977*^9}, 3.843798040684822*^9, 3.843798368893021*^9, 
   3.843798562945548*^9, {3.843798597089068*^9, 3.843798606719759*^9}, 
   3.84379866285432*^9, 3.843798703610765*^9, {3.8437987405198936`*^9, 
   3.84379876970725*^9}, {3.843798890406698*^9, 3.843798919598818*^9}, 
   3.8437989727139397`*^9, 3.843799091549387*^9, 3.8437992582585497`*^9, 
   3.8437992966548567`*^9, 3.8437993478792353`*^9, 3.843799765120682*^9, {
   3.843799862398674*^9, 3.843799879043672*^9}, 3.8437999101091223`*^9, {
   3.843800007995118*^9, 3.843800039997974*^9}, 3.843800085802093*^9, 
   3.843800191334429*^9, {3.843800221918048*^9, 3.843800238177341*^9}, 
   3.843801517125263*^9, {3.8438020159512663`*^9, 3.843802024351911*^9}, 
   3.843802091266971*^9, 3.843804523655463*^9, 3.843805138638118*^9, 
   3.843805233678688*^9, 3.843807555422481*^9, 3.8438076977902822`*^9, 
   3.843807774871695*^9, 3.843807843294113*^9, 3.843807890808816*^9, 
   3.843807944734961*^9, 3.843808016234569*^9, 3.843808056393968*^9, 
   3.843808895055504*^9, {3.8438089894988403`*^9, 3.8438090404541693`*^9}, {
   3.8438090918167973`*^9, 3.843809119651361*^9}, 3.843809153719408*^9, {
   3.843809260469767*^9, 3.8438092803204823`*^9}, 3.8438093137259073`*^9, 
   3.843809408013912*^9, 3.843809480024469*^9, 3.843810015996965*^9, 
   3.843810414613249*^9, 3.843810462328677*^9, 3.8438105010832872`*^9, {
   3.8438105643313913`*^9, 3.843810592398965*^9}, 3.8438107643694963`*^9, 
   3.843810824248185*^9, 3.8438110265185337`*^9, {3.843811057930678*^9, 
   3.843811077588434*^9}, 3.843811149130517*^9, {3.843811181329112*^9, 
   3.843811201662184*^9}, {3.843811233192947*^9, 3.843811247777075*^9}, 
   3.843811329161418*^9, 3.843877654331369*^9, 3.84389864911767*^9, 
   3.843908772873784*^9, 3.843997486538136*^9, 3.844053739905724*^9, 
   3.844053832924946*^9, 3.84405659826225*^9, 3.84414493711666*^9, 
   3.844152195191147*^9, 3.844153764432716*^9, 3.844160974107647*^9, 
   3.844161156577059*^9, 3.8442236081563807`*^9, 3.84422364739399*^9, 
   3.844225647078465*^9, 3.84422589157749*^9, 3.8442280964185257`*^9, {
   3.84422897348112*^9, 3.844228992696035*^9}, 3.844229039415895*^9, 
   3.844229408442986*^9, 3.844233626705205*^9, 3.8442337039260197`*^9, 
   3.8442338453263273`*^9, {3.844233928912736*^9, 3.8442339776081038`*^9}, 
   3.8442340340621023`*^9, 3.844234105264511*^9, 3.8442367095421677`*^9, 
   3.84423697524594*^9, 3.8442468897861834`*^9, 3.844254425928293*^9, 
   3.84425448505068*^9, 3.844254531542989*^9, 3.844254752651025*^9, 
   3.844254821027605*^9, 3.844254869246805*^9, 3.844254911594573*^9, 
   3.844254943501576*^9, 3.844255061714508*^9, 3.844255347668611*^9, 
   3.8442554268652487`*^9, {3.84425548620963*^9, 3.844255515827259*^9}, {
   3.84425557013811*^9, 3.8442555985481777`*^9}, 3.844256451236924*^9, {
   3.844256517614839*^9, 3.844256546266177*^9}, 3.844257200121879*^9, 
   3.844322567554002*^9, 3.8443366392604628`*^9, 3.844768629397496*^9, 
   3.844835356333796*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"1afdddad-1b7e-48e3-9e25-f2d9f138b283"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The interpretation of this result follows similarly to the first example. \
However, this time we have two individual ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "2"], TraditionalForm]],
  ExpressionUUID->"3643acfd-4dfb-4c00-9b25-ad6635e4b60d"],
 " factors inside  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "9237bfab-61fb-4ae2-b489-c31f7f3fb4e0"],
 ". We see from the embedding output that the first ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "2"], TraditionalForm]],
  ExpressionUUID->"b9c5955e-74e2-4e19-8234-ab67202e2e91"],
 " factor embeds non-trivially inside both of the  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "2"], TraditionalForm]],
  ExpressionUUID->"c5a254d5-453f-4dfb-bb07-4d6035ef12d7"],
 "x ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "4"], TraditionalForm]],
  ExpressionUUID->"2b741c93-18a8-47ab-ac28-61f8e97eb571"],
 " ",
 Cell[BoxData[
  FormBox["\[Subset]", TraditionalForm]],ExpressionUUID->
  "ecc14cc6-83b8-4b18-9c9b-6d1d7a6f4b84"],
 " ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalE]", TraditionalForm]],ExpressionUUID->
  "f8f707bf-ccbe-4fde-9673-73bd9562c6a2"],
 ", whilst the second ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalZ]", 
     RowBox[{"2", " "}]], "\[Subset]"}], TraditionalForm]],ExpressionUUID->
  "f7267797-8f11-4cbd-9e79-c61e096fdfb1"],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "1", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "b089d576-629f-4f9b-85a5-934b17ab556c"],
 " only embeds inside ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalZ]", 
     RowBox[{"2", " "}]], "\[Subset]", " ", "\[ScriptCapitalE]"}], 
   TraditionalForm]],ExpressionUUID->"a6638a9c-761e-4fb8-9f7d-94cfe70212f4"]
}], "Text",
 CellChangeTimes->{{3.843804748389731*^9, 3.843804906322688*^9}, {
  3.84381043688131*^9, 
  3.843810443424979*^9}},ExpressionUUID->"d32c49da-66b6-4893-b5d1-\
f8f8a756ceb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Drawing the Quiver", "Subsubsection",
 CellChangeTimes->{{3.843804532477916*^9, 
  3.8438045339907846`*^9}},ExpressionUUID->"b30473ed-059f-4ec4-a232-\
49cf606ca83d"],

Cell["\<\
Note the difference with so(4n) nodes this time, the naming works as follows:\
\
\>", "Text",
 CellChangeTimes->{{3.843804539942548*^9, 
  3.84380455273423*^9}},ExpressionUUID->"a9591756-81f0-44c3-aaa6-\
6d000e1913e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<so(4N+2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4N)\>\"", ",", "\"\<so(4N)\>\""}], "}"}], ",", 
     "\"\<so(4N+2)\>\"", ",", "\"\<sp(3N-3)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavournodes", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<sp(N-3)\>\"", ",", "\"\<sp(N-5)\>\"", ",", "\"\<sp(N-3)\>\""}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8438045541604223`*^9, 3.8438045668058167`*^9}, 
   3.843805036431736*^9, 3.8438050738280897`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"bae97c41-2a49-4f23-84c0-79f46e1a81e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournodes"}], "]"}]], "Input",
 CellChangeTimes->{{3.8438018132702923`*^9, 3.843801902842504*^9}, {
  3.8438019441504393`*^9, 3.84380194654321*^9}, {3.843804570086638*^9, 
  3.84380457820618*^9}, {3.8438050374404707`*^9, 3.843805038648926*^9}, {
  3.843805074501463*^9, 3.843805075536009*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b29248b4-19f3-438c-8dcb-6f259f493d75"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {
       Null, {{1, 6}, {2, 3}, {2, 7}, {3, 7}, {4, 8}, {1, 5}, {4, 5}, {2, 
        3}, {2, 5}, {3, 5}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {
         1, -1}, {2, -1}, {3, -1}}, 
        VertexLabels -> {
         "Name", 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(N-3)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4N)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(3N-3)\\\"\"]\)"}, {
            Above, Below}], 8 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(N-3)\\\"\"]\)"}, {
            Above, Below}], 7 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(N-5)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4N)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         5 -> "Circle", 6 -> "Square", 8 -> "Square", 1 -> "Circle", 4 -> 
          "Circle", 2 -> "Circle", 7 -> "Square", 3 -> "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4N)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4N)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4N+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(3N-3)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(N-3)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(N-5)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(N-3)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{1., 0.}, {5., 0.}}, 0.03700564971751412], 
         ArrowBox[{{1., 0.}, {1., -1.}}, 0.03700564971751412], 
         ArrowBox[BezierCurveBox[{{2., 0.}, {2.4999999999999996`, 
          0.16444074718311652`}, {3., 0.}}], 0.03700564971751412], 
         ArrowBox[BezierCurveBox[{{2., 0.}, {
          2.4999999999999996`, -0.16444074718311652`}, {3., 0.}}], 
          0.03700564971751412], 
         ArrowBox[{{2., 0.}, {5., 0.}}, 0.03700564971751412], 
         ArrowBox[{{2., 0.}, {2., -1.}}, 0.03700564971751412], 
         ArrowBox[{{3., 0.}, {5., 0.}}, 0.03700564971751412], 
         ArrowBox[{{3., 0.}, {2., -1.}}, 0.03700564971751412], 
         ArrowBox[{{4., 0.}, {5., 0.}}, 0.03700564971751412], 
         ArrowBox[{{4., 0.}, {3., -1.}}, 0.03700564971751412]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.03700564971751412], 
          InsetBox["1", Offset[{0, 2}, {1., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4N+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.03700564971751412}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.03700564971751412], 
          InsetBox["2", Offset[{0, 2}, {2., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4N)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -0.03700564971751412}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.03700564971751412], 
          InsetBox["3", Offset[{0, 2}, {3., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4N)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -0.03700564971751412}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{4., 0.}, 0.03700564971751412], 
          InsetBox["4", Offset[{0, 2}, {4., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4N+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {4., -0.03700564971751412}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{5., 0.}, 0.03700564971751412], 
          InsetBox["5", Offset[{0, 2}, {5., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(3N-3)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {5., -0.03700564971751412}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9673479539548022, -1.0326520460451978}, \
{1.0326520460451978, -0.9673479539548022}], 
          InsetBox["6", Offset[{0, 2}, {1., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(N-3)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.9673479539548022, -1.0326520460451978}, \
{2.0326520460451976, -0.9673479539548022}], 
          InsetBox["7", Offset[{0, 2}, {2., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(N-5)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.9673479539548024, -1.0326520460451978}, \
{3.0326520460451976, -0.9673479539548022}], 
          InsetBox["8", Offset[{0, 2}, {3., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(N-3)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8438019033562527`*^9, 3.843801946847734*^9}, {
   3.843802016125893*^9, 3.8438020245941687`*^9}, 3.8438020915507603`*^9, 
   3.843804584138447*^9, 3.843805138925523*^9, 3.843805233934205*^9, 
   3.843807555669169*^9, 3.8438076980242157`*^9, 3.843807775086351*^9, 
   3.843807843537896*^9, 3.843807891090602*^9, 3.8438079450935297`*^9, 
   3.843808016594491*^9, 3.84380805671769*^9, 3.843808895363655*^9, {
   3.8438089898530817`*^9, 3.84380904086849*^9}, {3.8438090921324863`*^9, 
   3.84380911997368*^9}, 3.8438091540234957`*^9, {3.8438092608139963`*^9, 
   3.843809280684935*^9}, 3.843809314036203*^9, 3.843809408335456*^9, 
   3.8438094803278227`*^9, 3.843810016317149*^9, 3.843810414956574*^9, 
   3.843810462666204*^9, 3.843810501450178*^9, {3.8438105646625566`*^9, 
   3.8438105927124777`*^9}, 3.8438107647188377`*^9, 3.843810824542447*^9, 
   3.843811026804043*^9, {3.8438110582116747`*^9, 3.8438110778515663`*^9}, 
   3.843811149429631*^9, {3.843811181641698*^9, 3.8438112019305983`*^9}, {
   3.843811233488574*^9, 3.843811248036949*^9}, 3.843811329427691*^9, 
   3.843877654603827*^9, 3.843898649372635*^9, 3.8439087731533937`*^9, 
   3.843997486813496*^9, 3.844053740144114*^9, 3.8440538332219543`*^9, 
   3.844056598622857*^9, 3.8441449376540213`*^9, 3.844152195416133*^9, 
   3.84415376472755*^9, 3.844160974446546*^9, 3.844161156950659*^9, 
   3.8442236084589148`*^9, 3.844223647759334*^9, 3.8442256476916847`*^9, 
   3.8442258919235353`*^9, 3.844228096800647*^9, 3.844228973854148*^9, 
   3.844229408764163*^9, 3.844233626994421*^9, 3.844233704103067*^9, 
   3.844233845492963*^9, {3.8442339290745373`*^9, 3.8442339777856617`*^9}, 
   3.844234034291183*^9, 3.844234105442012*^9, 3.844236709692376*^9, 
   3.8442468899526997`*^9, 3.844254426111454*^9, 3.8442544852210073`*^9, 
   3.844254531741191*^9, 3.844254752830068*^9, 3.844254821188347*^9, 
   3.844254869375991*^9, 3.844254911724307*^9, 3.8442549435471373`*^9, 
   3.844255061832089*^9, 3.8442553479142427`*^9, 3.844255427023952*^9, {
   3.844255486538134*^9, 3.844255516023796*^9}, {3.8442555702467117`*^9, 
   3.844255598751771*^9}, 3.8442564513637247`*^9, {3.844256517736546*^9, 
   3.8442565463972197`*^9}, 3.844257200250856*^9, 3.844322567665119*^9, 
   3.844336644646059*^9, 3.844768629524486*^9, 3.844835356396263*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"7a1000de-e919-4522-8661-3eb7bdb6beb9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Explicit Examples of Each Type of 6d SCFT Quiver with 2-Group Symmetry (Types \
1-6)\
\>", "Subtitle",
 CellChangeTimes->{{3.842680812388352*^9, 3.84268082151582*^9}, {
  3.843476764211507*^9, 3.843476766786693*^9}, {3.84380272371352*^9, 
  3.843802740137003*^9}, {3.843802795887772*^9, 
  3.843802798343543*^9}},ExpressionUUID->"56d22e06-a17e-4bc8-a400-\
c6afd5b46463"],

Cell[CellGroupData[{

Cell["Quiver Classification Type 1 Example", "Subsection",
 CellChangeTimes->{{3.843735631920335*^9, 
  3.8437356361598043`*^9}},ExpressionUUID->"ca0f75b0-ee22-4c20-8a10-\
7ad64f5a9719"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQeUFMUWhgkGQFBMIGYkqRgRERFRDAgYQBBzQCToQUABQUXMgAFEyWYQ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     "], {{0, 134.}, {375., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{187.1173095703125, Automatic},
   ImageSizeRaw->{375., 134.},
   PlotRange->{{0, 375.}, {0, 134.}}], ";"}]], "Input",
 CellChangeTimes->{3.843797585750773*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"c6d2e53c-63dc-45f9-85fb-c0e20fd6a349"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", " ", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypers", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], ";", 
  RowBox[{"strings", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"6", "->", "1"}]}], "|>"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8442565869963617`*^9, 3.844256612884099*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"11410ac0-03af-4ff0-ba9f-31858f6bbe14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.844236990125029*^9, 3.844236990475178*^9}, {
  3.844237028539152*^9, 3.844237035883984*^9}, {3.844237204567774*^9, 
  3.844237235091559*^9}, {3.844256617175239*^9, 3.844256626083791*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"72d0cd9f-e804-435c-b313-75eca3b1ee44"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843735704230044*^9, 3.843735712721571*^9}, 
   3.843735783933613*^9, 3.84378859265996*^9, 3.843788690818451*^9, 
   3.843788731469935*^9, 3.843788844380576*^9, {3.8437888977997713`*^9, 
   3.843788927693667*^9}, 3.843788987019066*^9, 3.843789090136858*^9, 
   3.843789140963328*^9, 3.843789199068334*^9, 3.843789333700336*^9, 
   3.843789481521142*^9, 3.8437897763083267`*^9, {3.843789863671894*^9, 
   3.8437898683650417`*^9}, {3.843790261517634*^9, 3.843790289896533*^9}, 
   3.843790323456089*^9, 3.84379053502496*^9, 3.843790639026909*^9, {
   3.843790681171093*^9, 3.843790702974909*^9}, 3.843790910656743*^9, 
   3.843790946597519*^9, 3.8437911300909367`*^9, 3.8437912399928713`*^9, {
   3.843791326658845*^9, 3.843791342009317*^9}, {3.8437915065637007`*^9, 
   3.843791577287492*^9}, 3.843791724352008*^9, 3.84379177501814*^9, 
   3.843791832265959*^9, {3.843791944887642*^9, 3.843791950161736*^9}, 
   3.843792030752738*^9, 3.843792097160705*^9, 3.84379212796102*^9, 
   3.843792226153859*^9, {3.843792261706311*^9, 3.843792291833612*^9}, 
   3.843792327655954*^9, 3.843792394645431*^9, 3.843797636899209*^9, {
   3.843797846582859*^9, 3.843797866910851*^9}, 3.843797920630444*^9, {
   3.843797951280792*^9, 3.8437979758428297`*^9}, 3.843798040825696*^9, 
   3.8437983690360327`*^9, 3.843798563096713*^9, {3.843798597233037*^9, 
   3.843798606880988*^9}, 3.843798663010983*^9, 3.843798703764676*^9, {
   3.8437987406523743`*^9, 3.843798769822937*^9}, {3.843798890558447*^9, 
   3.843798919745843*^9}, 3.8437989728427973`*^9, 3.843799091688335*^9, 
   3.843799258394557*^9, 3.843799296781241*^9, 3.843799348029585*^9, 
   3.84379976525664*^9, {3.843799862527762*^9, 3.843799879199435*^9}, 
   3.843799910249062*^9, {3.843800008147276*^9, 3.843800040155398*^9}, 
   3.8438000859480743`*^9, 3.843800191462853*^9, {3.843800222063497*^9, 
   3.843800238325935*^9}, 3.843801517263674*^9, {3.843802016190268*^9, 
   3.843802024657089*^9}, 3.843802091608961*^9, 3.843805138981456*^9, 
   3.84380523395713*^9, 3.843807555691201*^9, 3.843807698044725*^9, 
   3.843807775105606*^9, 3.8438078435577917`*^9, 3.843807891113983*^9, 
   3.8438079451144876`*^9, 3.843808016647276*^9, 3.8438080568383627`*^9, 
   3.843808895414703*^9, {3.8438089898787947`*^9, 3.843809040896291*^9}, {
   3.843809092179995*^9, 3.843809119998824*^9}, 3.843809154046331*^9, {
   3.8438092608541803`*^9, 3.843809280766315*^9}, 3.843809314055168*^9, 
   3.8438094083816023`*^9, 3.843809480347787*^9, 3.843810016381383*^9, 
   3.84381041497722*^9, 3.843810462692438*^9, 3.8438105014723*^9, {
   3.8438105647549467`*^9, 3.843810592754222*^9}, 3.843810764743211*^9, 
   3.8438108245667953`*^9, 3.843811026863706*^9, {3.843811058291862*^9, 
   3.843811077907324*^9}, 3.843811149512067*^9, {3.843811181700992*^9, 
   3.843811201981105*^9}, {3.843811233544437*^9, 3.843811248092222*^9}, 
   3.843811329505414*^9, 3.8438776546604357`*^9, 3.843898649455406*^9, 
   3.843908773195907*^9, 3.84399748686825*^9, 3.844053740212907*^9, 
   3.844053833299011*^9, 3.844056598731621*^9, 3.844144937752864*^9, 
   3.8441521954854794`*^9, 3.844153764813806*^9, 3.844160974501631*^9, 
   3.84416115700756*^9, 3.8442236085578537`*^9, 3.844223647818808*^9, 
   3.8442256477468443`*^9, 3.8442258919830027`*^9, 3.8442280968575087`*^9, 
   3.8442289739282846`*^9, 3.844229408870802*^9, 3.84423362715324*^9, 
   3.844233704175439*^9, 3.844233845521456*^9, {3.844233929093877*^9, 
   3.8442339778249207`*^9}, 3.844234034347522*^9, 3.844234105484024*^9, 
   3.844236709740507*^9, {3.8442372299670057`*^9, 3.84423723570548*^9}, 
   3.8442468900192204`*^9, 3.84425442616615*^9, 3.844254485267284*^9, 
   3.844254531795549*^9, 3.844254752883422*^9, 3.844254821246911*^9, 
   3.844254869425625*^9, 3.84425491177779*^9, 3.84425494361161*^9, 
   3.844255061879159*^9, 3.844255348184449*^9, 3.844255427583346*^9, {
   3.8442554872857103`*^9, 3.8442555166518993`*^9}, {3.8442555705208597`*^9, 
   3.8442555993840427`*^9}, 3.8442564517478123`*^9, {3.8442565177974358`*^9, 
   3.844256546469039*^9}, 3.844256632329567*^9, 3.844257200334491*^9, 
   3.8443225677155237`*^9, 3.844336649715434*^9, 3.844768629629068*^9, 
   3.8448353564930363`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"4c29ea06-50f3-4285-95de-73e75d821246"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843735704230044*^9, 3.843735712721571*^9}, 
   3.843735783933613*^9, 3.84378859265996*^9, 3.843788690818451*^9, 
   3.843788731469935*^9, 3.843788844380576*^9, {3.8437888977997713`*^9, 
   3.843788927693667*^9}, 3.843788987019066*^9, 3.843789090136858*^9, 
   3.843789140963328*^9, 3.843789199068334*^9, 3.843789333700336*^9, 
   3.843789481521142*^9, 3.8437897763083267`*^9, {3.843789863671894*^9, 
   3.8437898683650417`*^9}, {3.843790261517634*^9, 3.843790289896533*^9}, 
   3.843790323456089*^9, 3.84379053502496*^9, 3.843790639026909*^9, {
   3.843790681171093*^9, 3.843790702974909*^9}, 3.843790910656743*^9, 
   3.843790946597519*^9, 3.8437911300909367`*^9, 3.8437912399928713`*^9, {
   3.843791326658845*^9, 3.843791342009317*^9}, {3.8437915065637007`*^9, 
   3.843791577287492*^9}, 3.843791724352008*^9, 3.84379177501814*^9, 
   3.843791832265959*^9, {3.843791944887642*^9, 3.843791950161736*^9}, 
   3.843792030752738*^9, 3.843792097160705*^9, 3.84379212796102*^9, 
   3.843792226153859*^9, {3.843792261706311*^9, 3.843792291833612*^9}, 
   3.843792327655954*^9, 3.843792394645431*^9, 3.843797636899209*^9, {
   3.843797846582859*^9, 3.843797866910851*^9}, 3.843797920630444*^9, {
   3.843797951280792*^9, 3.8437979758428297`*^9}, 3.843798040825696*^9, 
   3.8437983690360327`*^9, 3.843798563096713*^9, {3.843798597233037*^9, 
   3.843798606880988*^9}, 3.843798663010983*^9, 3.843798703764676*^9, {
   3.8437987406523743`*^9, 3.843798769822937*^9}, {3.843798890558447*^9, 
   3.843798919745843*^9}, 3.8437989728427973`*^9, 3.843799091688335*^9, 
   3.843799258394557*^9, 3.843799296781241*^9, 3.843799348029585*^9, 
   3.84379976525664*^9, {3.843799862527762*^9, 3.843799879199435*^9}, 
   3.843799910249062*^9, {3.843800008147276*^9, 3.843800040155398*^9}, 
   3.8438000859480743`*^9, 3.843800191462853*^9, {3.843800222063497*^9, 
   3.843800238325935*^9}, 3.843801517263674*^9, {3.843802016190268*^9, 
   3.843802024657089*^9}, 3.843802091608961*^9, 3.843805138981456*^9, 
   3.84380523395713*^9, 3.843807555691201*^9, 3.843807698044725*^9, 
   3.843807775105606*^9, 3.8438078435577917`*^9, 3.843807891113983*^9, 
   3.8438079451144876`*^9, 3.843808016647276*^9, 3.8438080568383627`*^9, 
   3.843808895414703*^9, {3.8438089898787947`*^9, 3.843809040896291*^9}, {
   3.843809092179995*^9, 3.843809119998824*^9}, 3.843809154046331*^9, {
   3.8438092608541803`*^9, 3.843809280766315*^9}, 3.843809314055168*^9, 
   3.8438094083816023`*^9, 3.843809480347787*^9, 3.843810016381383*^9, 
   3.84381041497722*^9, 3.843810462692438*^9, 3.8438105014723*^9, {
   3.8438105647549467`*^9, 3.843810592754222*^9}, 3.843810764743211*^9, 
   3.8438108245667953`*^9, 3.843811026863706*^9, {3.843811058291862*^9, 
   3.843811077907324*^9}, 3.843811149512067*^9, {3.843811181700992*^9, 
   3.843811201981105*^9}, {3.843811233544437*^9, 3.843811248092222*^9}, 
   3.843811329505414*^9, 3.8438776546604357`*^9, 3.843898649455406*^9, 
   3.843908773195907*^9, 3.84399748686825*^9, 3.844053740212907*^9, 
   3.844053833299011*^9, 3.844056598731621*^9, 3.844144937752864*^9, 
   3.8441521954854794`*^9, 3.844153764813806*^9, 3.844160974501631*^9, 
   3.84416115700756*^9, 3.8442236085578537`*^9, 3.844223647818808*^9, 
   3.8442256477468443`*^9, 3.8442258919830027`*^9, 3.8442280968575087`*^9, 
   3.8442289739282846`*^9, 3.844229408870802*^9, 3.84423362715324*^9, 
   3.844233704175439*^9, 3.844233845521456*^9, {3.844233929093877*^9, 
   3.8442339778249207`*^9}, 3.844234034347522*^9, 3.844234105484024*^9, 
   3.844236709740507*^9, {3.8442372299670057`*^9, 3.84423723570548*^9}, 
   3.8442468900192204`*^9, 3.84425442616615*^9, 3.844254485267284*^9, 
   3.844254531795549*^9, 3.844254752883422*^9, 3.844254821246911*^9, 
   3.844254869425625*^9, 3.84425491177779*^9, 3.84425494361161*^9, 
   3.844255061879159*^9, 3.844255348184449*^9, 3.844255427583346*^9, {
   3.8442554872857103`*^9, 3.8442555166518993`*^9}, {3.8442555705208597`*^9, 
   3.8442555993840427`*^9}, 3.8442564517478123`*^9, {3.8442565177974358`*^9, 
   3.844256546469039*^9}, 3.844256632329567*^9, 3.844257200334491*^9, 
   3.8443225677155237`*^9, 3.844336649715434*^9, 3.844768629629068*^9, 
   3.8448353565259237`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"e4e610e6-55ae-47bc-9d51-aee8bdd31d89"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843735704230044*^9, 3.843735712721571*^9}, 
   3.843735783933613*^9, 3.84378859265996*^9, 3.843788690818451*^9, 
   3.843788731469935*^9, 3.843788844380576*^9, {3.8437888977997713`*^9, 
   3.843788927693667*^9}, 3.843788987019066*^9, 3.843789090136858*^9, 
   3.843789140963328*^9, 3.843789199068334*^9, 3.843789333700336*^9, 
   3.843789481521142*^9, 3.8437897763083267`*^9, {3.843789863671894*^9, 
   3.8437898683650417`*^9}, {3.843790261517634*^9, 3.843790289896533*^9}, 
   3.843790323456089*^9, 3.84379053502496*^9, 3.843790639026909*^9, {
   3.843790681171093*^9, 3.843790702974909*^9}, 3.843790910656743*^9, 
   3.843790946597519*^9, 3.8437911300909367`*^9, 3.8437912399928713`*^9, {
   3.843791326658845*^9, 3.843791342009317*^9}, {3.8437915065637007`*^9, 
   3.843791577287492*^9}, 3.843791724352008*^9, 3.84379177501814*^9, 
   3.843791832265959*^9, {3.843791944887642*^9, 3.843791950161736*^9}, 
   3.843792030752738*^9, 3.843792097160705*^9, 3.84379212796102*^9, 
   3.843792226153859*^9, {3.843792261706311*^9, 3.843792291833612*^9}, 
   3.843792327655954*^9, 3.843792394645431*^9, 3.843797636899209*^9, {
   3.843797846582859*^9, 3.843797866910851*^9}, 3.843797920630444*^9, {
   3.843797951280792*^9, 3.8437979758428297`*^9}, 3.843798040825696*^9, 
   3.8437983690360327`*^9, 3.843798563096713*^9, {3.843798597233037*^9, 
   3.843798606880988*^9}, 3.843798663010983*^9, 3.843798703764676*^9, {
   3.8437987406523743`*^9, 3.843798769822937*^9}, {3.843798890558447*^9, 
   3.843798919745843*^9}, 3.8437989728427973`*^9, 3.843799091688335*^9, 
   3.843799258394557*^9, 3.843799296781241*^9, 3.843799348029585*^9, 
   3.84379976525664*^9, {3.843799862527762*^9, 3.843799879199435*^9}, 
   3.843799910249062*^9, {3.843800008147276*^9, 3.843800040155398*^9}, 
   3.8438000859480743`*^9, 3.843800191462853*^9, {3.843800222063497*^9, 
   3.843800238325935*^9}, 3.843801517263674*^9, {3.843802016190268*^9, 
   3.843802024657089*^9}, 3.843802091608961*^9, 3.843805138981456*^9, 
   3.84380523395713*^9, 3.843807555691201*^9, 3.843807698044725*^9, 
   3.843807775105606*^9, 3.8438078435577917`*^9, 3.843807891113983*^9, 
   3.8438079451144876`*^9, 3.843808016647276*^9, 3.8438080568383627`*^9, 
   3.843808895414703*^9, {3.8438089898787947`*^9, 3.843809040896291*^9}, {
   3.843809092179995*^9, 3.843809119998824*^9}, 3.843809154046331*^9, {
   3.8438092608541803`*^9, 3.843809280766315*^9}, 3.843809314055168*^9, 
   3.8438094083816023`*^9, 3.843809480347787*^9, 3.843810016381383*^9, 
   3.84381041497722*^9, 3.843810462692438*^9, 3.8438105014723*^9, {
   3.8438105647549467`*^9, 3.843810592754222*^9}, 3.843810764743211*^9, 
   3.8438108245667953`*^9, 3.843811026863706*^9, {3.843811058291862*^9, 
   3.843811077907324*^9}, 3.843811149512067*^9, {3.843811181700992*^9, 
   3.843811201981105*^9}, {3.843811233544437*^9, 3.843811248092222*^9}, 
   3.843811329505414*^9, 3.8438776546604357`*^9, 3.843898649455406*^9, 
   3.843908773195907*^9, 3.84399748686825*^9, 3.844053740212907*^9, 
   3.844053833299011*^9, 3.844056598731621*^9, 3.844144937752864*^9, 
   3.8441521954854794`*^9, 3.844153764813806*^9, 3.844160974501631*^9, 
   3.84416115700756*^9, 3.8442236085578537`*^9, 3.844223647818808*^9, 
   3.8442256477468443`*^9, 3.8442258919830027`*^9, 3.8442280968575087`*^9, 
   3.8442289739282846`*^9, 3.844229408870802*^9, 3.84423362715324*^9, 
   3.844233704175439*^9, 3.844233845521456*^9, {3.844233929093877*^9, 
   3.8442339778249207`*^9}, 3.844234034347522*^9, 3.844234105484024*^9, 
   3.844236709740507*^9, {3.8442372299670057`*^9, 3.84423723570548*^9}, 
   3.8442468900192204`*^9, 3.84425442616615*^9, 3.844254485267284*^9, 
   3.844254531795549*^9, 3.844254752883422*^9, 3.844254821246911*^9, 
   3.844254869425625*^9, 3.84425491177779*^9, 3.84425494361161*^9, 
   3.844255061879159*^9, 3.844255348184449*^9, 3.844255427583346*^9, {
   3.8442554872857103`*^9, 3.8442555166518993`*^9}, {3.8442555705208597`*^9, 
   3.8442555993840427`*^9}, 3.8442564517478123`*^9, {3.8442565177974358`*^9, 
   3.844256546469039*^9}, 3.844256632329567*^9, 3.844257200334491*^9, 
   3.8443225677155237`*^9, 3.844336649715434*^9, 3.844768629629068*^9, 
   3.844835356530281*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"75033ad2-140a-416a-b105-99ed0a19ee71"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843735704230044*^9, 3.843735712721571*^9}, 
   3.843735783933613*^9, 3.84378859265996*^9, 3.843788690818451*^9, 
   3.843788731469935*^9, 3.843788844380576*^9, {3.8437888977997713`*^9, 
   3.843788927693667*^9}, 3.843788987019066*^9, 3.843789090136858*^9, 
   3.843789140963328*^9, 3.843789199068334*^9, 3.843789333700336*^9, 
   3.843789481521142*^9, 3.8437897763083267`*^9, {3.843789863671894*^9, 
   3.8437898683650417`*^9}, {3.843790261517634*^9, 3.843790289896533*^9}, 
   3.843790323456089*^9, 3.84379053502496*^9, 3.843790639026909*^9, {
   3.843790681171093*^9, 3.843790702974909*^9}, 3.843790910656743*^9, 
   3.843790946597519*^9, 3.8437911300909367`*^9, 3.8437912399928713`*^9, {
   3.843791326658845*^9, 3.843791342009317*^9}, {3.8437915065637007`*^9, 
   3.843791577287492*^9}, 3.843791724352008*^9, 3.84379177501814*^9, 
   3.843791832265959*^9, {3.843791944887642*^9, 3.843791950161736*^9}, 
   3.843792030752738*^9, 3.843792097160705*^9, 3.84379212796102*^9, 
   3.843792226153859*^9, {3.843792261706311*^9, 3.843792291833612*^9}, 
   3.843792327655954*^9, 3.843792394645431*^9, 3.843797636899209*^9, {
   3.843797846582859*^9, 3.843797866910851*^9}, 3.843797920630444*^9, {
   3.843797951280792*^9, 3.8437979758428297`*^9}, 3.843798040825696*^9, 
   3.8437983690360327`*^9, 3.843798563096713*^9, {3.843798597233037*^9, 
   3.843798606880988*^9}, 3.843798663010983*^9, 3.843798703764676*^9, {
   3.8437987406523743`*^9, 3.843798769822937*^9}, {3.843798890558447*^9, 
   3.843798919745843*^9}, 3.8437989728427973`*^9, 3.843799091688335*^9, 
   3.843799258394557*^9, 3.843799296781241*^9, 3.843799348029585*^9, 
   3.84379976525664*^9, {3.843799862527762*^9, 3.843799879199435*^9}, 
   3.843799910249062*^9, {3.843800008147276*^9, 3.843800040155398*^9}, 
   3.8438000859480743`*^9, 3.843800191462853*^9, {3.843800222063497*^9, 
   3.843800238325935*^9}, 3.843801517263674*^9, {3.843802016190268*^9, 
   3.843802024657089*^9}, 3.843802091608961*^9, 3.843805138981456*^9, 
   3.84380523395713*^9, 3.843807555691201*^9, 3.843807698044725*^9, 
   3.843807775105606*^9, 3.8438078435577917`*^9, 3.843807891113983*^9, 
   3.8438079451144876`*^9, 3.843808016647276*^9, 3.8438080568383627`*^9, 
   3.843808895414703*^9, {3.8438089898787947`*^9, 3.843809040896291*^9}, {
   3.843809092179995*^9, 3.843809119998824*^9}, 3.843809154046331*^9, {
   3.8438092608541803`*^9, 3.843809280766315*^9}, 3.843809314055168*^9, 
   3.8438094083816023`*^9, 3.843809480347787*^9, 3.843810016381383*^9, 
   3.84381041497722*^9, 3.843810462692438*^9, 3.8438105014723*^9, {
   3.8438105647549467`*^9, 3.843810592754222*^9}, 3.843810764743211*^9, 
   3.8438108245667953`*^9, 3.843811026863706*^9, {3.843811058291862*^9, 
   3.843811077907324*^9}, 3.843811149512067*^9, {3.843811181700992*^9, 
   3.843811201981105*^9}, {3.843811233544437*^9, 3.843811248092222*^9}, 
   3.843811329505414*^9, 3.8438776546604357`*^9, 3.843898649455406*^9, 
   3.843908773195907*^9, 3.84399748686825*^9, 3.844053740212907*^9, 
   3.844053833299011*^9, 3.844056598731621*^9, 3.844144937752864*^9, 
   3.8441521954854794`*^9, 3.844153764813806*^9, 3.844160974501631*^9, 
   3.84416115700756*^9, 3.8442236085578537`*^9, 3.844223647818808*^9, 
   3.8442256477468443`*^9, 3.8442258919830027`*^9, 3.8442280968575087`*^9, 
   3.8442289739282846`*^9, 3.844229408870802*^9, 3.84423362715324*^9, 
   3.844233704175439*^9, 3.844233845521456*^9, {3.844233929093877*^9, 
   3.8442339778249207`*^9}, 3.844234034347522*^9, 3.844234105484024*^9, 
   3.844236709740507*^9, {3.8442372299670057`*^9, 3.84423723570548*^9}, 
   3.8442468900192204`*^9, 3.84425442616615*^9, 3.844254485267284*^9, 
   3.844254531795549*^9, 3.844254752883422*^9, 3.844254821246911*^9, 
   3.844254869425625*^9, 3.84425491177779*^9, 3.84425494361161*^9, 
   3.844255061879159*^9, 3.844255348184449*^9, 3.844255427583346*^9, {
   3.8442554872857103`*^9, 3.8442555166518993`*^9}, {3.8442555705208597`*^9, 
   3.8442555993840427`*^9}, 3.8442564517478123`*^9, {3.8442565177974358`*^9, 
   3.844256546469039*^9}, 3.844256632329567*^9, 3.844257200334491*^9, 
   3.8443225677155237`*^9, 3.844336649715434*^9, 3.844768629629068*^9, 
   3.844835356532435*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c16314ff-cd56-47ab-bd8f-e4132b877ff5"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<so(4n+2)\>\"", ",", "\"\<sp(3n-2)\>\"", ",", "\"\<so(4n+6)\>\""}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavournames", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<sp(n-4)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4n)\>\"", ",", "\"\<so(4n)\>\""}], "}"}], ",", 
     "\"\<sp(n)\>\""}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8442566426931753`*^9, 3.844256656339169*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2c9fd3ca-b509-44cd-b991-d41fab0c8bcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournames"}], "]"}]], "Input",
 CellChangeTimes->{{3.8438015354877653`*^9, 3.843801540281004*^9}, 
   3.844237255729783*^9, {3.8442566393748693`*^9, 3.8442566638185873`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9967e0e6-001d-411a-afa7-8cfdbd01d9db"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7}, {
       Null, {{1, 2}, {1, 4}, {3, 2}, {3, 7}, {5, 6}, {5, 2}, {6, 2}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {1, -1}, {2, -1}, {
         3, -1}, {4, -1}}, 
        VertexLabels -> {
         "Name", 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n-4)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(3n-2)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+2)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+6)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)"}, {
            Above, Below}], 7 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         2 -> "Circle", 4 -> "Square", 7 -> "Square", 6 -> "Square", 5 -> 
          "Square", 3 -> "Circle", 1 -> "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(3n-2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+6)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n-4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{{1., 0.}, {2., 0.}}, {{1., 0.}, {1., -1.}}, {{2., 0.}, {
          3., 0.}}, {{2., 0.}, {2., -1.}}, {{2., 0.}, {3., -1.}}, {{3., 0.}, {
          4., -1.}}, {{2., -1.}, {3., -1.}}}, 0.030239520958083826`]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.030239520958083826], 
          InsetBox["1", Offset[{0, 2}, {1., 0.030239520958083826}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4n+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.030239520958083826}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.030239520958083826], 
          InsetBox["2", Offset[{0, 2}, {2., 0.030239520958083826}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(3n-2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -0.030239520958083826}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.030239520958083826], 
          InsetBox["3", Offset[{0, 2}, {3., 0.030239520958083826}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4n+6)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {3., -0.030239520958083826}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9733180679640718, -1.0266819320359282}, \
{1.0266819320359282, -0.9733180679640718}], 
          InsetBox["4", Offset[{0, 2}, {1., -0.9697604790419162}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(n-4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -1.030239520958084}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.9733180679640718, -1.0266819320359282}, \
{2.026681932035928, -0.9733180679640718}], 
          InsetBox["5", Offset[{0, 2}, {2., -0.9697604790419162}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4n)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -1.030239520958084}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.973318067964072, -1.0266819320359282}, \
{3.026681932035928, -0.9733180679640718}], 
          InsetBox["6", Offset[{0, 2}, {3., -0.9697604790419162}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4n)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.030239520958084}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{3.973318067964072, -1.0266819320359282}, \
{4.026681932035928, -0.9733180679640718}], 
          InsetBox["7", Offset[{0, 2}, {4., -0.9697604790419162}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(n)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -1.030239520958084}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{{3.843735762474771*^9, 3.843735783988317*^9}, 
   3.8437885927464733`*^9, 3.843788690897019*^9, 3.843788731549363*^9, 
   3.843788844498893*^9, {3.843788897887817*^9, 3.843788927780922*^9}, 
   3.843788987106415*^9, 3.843789090278864*^9, 3.843789141063582*^9, 
   3.84378919919001*^9, 3.843789333889113*^9, 3.843789481685951*^9, 
   3.843789776499879*^9, {3.8437898639162817`*^9, 3.843789868579801*^9}, {
   3.843790261683799*^9, 3.843790290055646*^9}, 3.8437903236271152`*^9, 
   3.843790535176053*^9, 3.8437906391757*^9, {3.843790681323723*^9, 
   3.84379070312022*^9}, 3.843790910795455*^9, 3.843790946709948*^9, 
   3.8437911302169313`*^9, 3.8437912401034927`*^9, {3.843791326752017*^9, 
   3.843791342142407*^9}, {3.843791506665674*^9, 3.843791577494166*^9}, 
   3.843791724527409*^9, 3.843791775171487*^9, 3.843791832383183*^9, {
   3.843791944992868*^9, 3.843791950322708*^9}, 3.8437920309269876`*^9, 
   3.843792097321055*^9, 3.843792128154729*^9, 3.8437922263174877`*^9, {
   3.8437922618421917`*^9, 3.843792291999444*^9}, 3.8437923278414297`*^9, 
   3.843792394761931*^9, 3.843797637058412*^9, {3.843797846727912*^9, 
   3.8437978670276423`*^9}, 3.843797920748139*^9, {3.843797951417904*^9, 
   3.843797975987516*^9}, 3.843798040946126*^9, 3.843798369155871*^9, 
   3.843798563218158*^9, {3.8437985973414993`*^9, 3.8437986069829082`*^9}, 
   3.843798663121297*^9, 3.843798703910833*^9, {3.8437987407634783`*^9, 
   3.8437987699803*^9}, {3.843798890676552*^9, 3.8437989198306313`*^9}, 
   3.8437989729619637`*^9, 3.8437990918042173`*^9, 3.843799258522279*^9, 
   3.8437992969363832`*^9, 3.843799348129402*^9, 3.843799765380415*^9, {
   3.8437998627000732`*^9, 3.8437998793354597`*^9}, 3.8437999104138107`*^9, {
   3.843800008263463*^9, 3.843800040267563*^9}, 3.8438000860860167`*^9, 
   3.843800191605372*^9, {3.8438002221759987`*^9, 3.843800238442178*^9}, {
   3.843801517411145*^9, 3.843801541443582*^9}, {3.843802016309125*^9, 
   3.843802024831209*^9}, 3.8438020918383102`*^9, 3.843805139260957*^9, 
   3.843805234138455*^9, 3.843807555869362*^9, 3.843807698211639*^9, 
   3.843807775363431*^9, 3.843807843724523*^9, 3.843807891300581*^9, 
   3.84380794540275*^9, 3.843808016900506*^9, 3.8438080571241703`*^9, 
   3.8438088956535*^9, {3.843808990164588*^9, 3.84380904115175*^9}, {
   3.8438090924187727`*^9, 3.843809120318326*^9}, 3.843809154352231*^9, {
   3.84380926108873*^9, 3.843809280992695*^9}, 3.843809314273007*^9, 
   3.843809408636859*^9, 3.843809480587697*^9, 3.843810016572331*^9, 
   3.843810415222085*^9, 3.843810462956634*^9, 3.843810501707199*^9, {
   3.843810564955964*^9, 3.8438105930101967`*^9}, 3.843810764981449*^9, 
   3.843810824826853*^9, 3.843811027072414*^9, {3.843811058521551*^9, 
   3.843811078178252*^9}, 3.843811149744289*^9, {3.8438111819050903`*^9, 
   3.843811202216351*^9}, {3.8438112337377167`*^9, 3.843811248316606*^9}, 
   3.84381132973517*^9, 3.843877654847027*^9, 3.843898649632276*^9, 
   3.843908773400202*^9, 3.843997487065106*^9, 3.844053740403797*^9, 
   3.8440538335956306`*^9, 3.8440565989774427`*^9, 3.8441449379567413`*^9, 
   3.8441521956874847`*^9, 3.844153765066683*^9, 3.844160974793982*^9, 
   3.8441611572486057`*^9, 3.8442236088032207`*^9, 3.844223648101109*^9, 
   3.8442256481788816`*^9, 3.8442258922913446`*^9, 3.844228097176608*^9, 
   3.84422897422278*^9, 3.844229409106736*^9, 3.8442336273936987`*^9, 
   3.844233704308078*^9, 3.84423384562694*^9, {3.844233929253241*^9, 
   3.8442339779507847`*^9}, 3.844234034495013*^9, 3.8442341056014347`*^9, 
   3.8442367098455877`*^9, 3.8442372572191467`*^9, 3.844246890158441*^9, 
   3.844254426298398*^9, 3.844254485396638*^9, 3.8442545319271393`*^9, 
   3.8442547530147057`*^9, 3.844254821353168*^9, 3.844254869578126*^9, 
   3.844254911882708*^9, 3.8442549436495533`*^9, 3.844255061967005*^9, 
   3.844255348388598*^9, 3.844255427727222*^9, {3.844255487598961*^9, 
   3.844255516849923*^9}, {3.8442555707890997`*^9, 3.844255599690304*^9}, 
   3.844256451830329*^9, {3.844256517926537*^9, 3.8442565465912952`*^9}, {
   3.844256640603546*^9, 3.844256668808641*^9}, 3.8442572005010843`*^9, 
   3.844322567801944*^9, 3.8443366524928017`*^9, 3.844768629739159*^9, 
   3.844835356579782*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"42a483ee-286e-4725-abe0-beb31477711b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quiver Classification Type 2 Example", "Subsection",
 CellChangeTimes->{{3.843735742278612*^9, 
  3.843735746318343*^9}},ExpressionUUID->"50c70b79-5dc0-4546-b80b-\
7a29891222fb"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3Qn8FdP/x/FUyFKy7yrZfoUQyi57diUViXZFoSLZSbaQNWv2PVl+9n3J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     "], {{0, 206.}, {606., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{374.9822021484374, Automatic},
   ImageSizeRaw->{606., 206.},
   PlotRange->{{0, 606.}, {0, 206.}}], ";"}]], "Input",
 CellChangeTimes->{3.843797593127527*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"6a5704d2-0aa3-4e13-94c0-b633a05cbe23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2", ",", "4", ",", "2", ",", "2"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", " ", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}]}], ";", 
  RowBox[{"hypers", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"8", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"9", "\[Rule]", "1"}], ",", 
       RowBox[{"10", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"11", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"12", "\[Rule]", "1"}], ",", 
       RowBox[{"13", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "2"}], ",", 
       RowBox[{"14", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}], ",", 
       RowBox[{"15", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strings", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"9", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"9", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"12", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"12", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"12", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"12", "->", "1"}]}], "|>"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.844256682239913*^9, 3.8442566988748913`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"eccbf089-a4ac-427a-a167-f9c489d07f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", " ", "strings"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.84249808472745*^9, 3.842498087178619*^9}, 
   3.842498206639385*^9, {3.8442376468285522`*^9, 3.844237683897112*^9}, {
   3.844237745346568*^9, 3.844237866765082*^9}, {3.844256704469297*^9, 
   3.844256710482399*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"35dcabe3-ef9c-4f6b-b862-8cba9178cc60"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) x \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8437327004893427`*^9, 3.843732849255394*^9, 3.843732933696515*^9, 
   3.843733000033461*^9, {3.8437330373356447`*^9, 3.843733055940159*^9}, 
   3.8437330886464148`*^9, {3.843733224025516*^9, 3.84373324301501*^9}, {
   3.843733357813781*^9, 3.843733371342622*^9}, 3.84373377304251*^9, 
   3.843733852210143*^9, 3.843734582153768*^9, 3.843734766634255*^9, 
   3.843734849891827*^9, 3.843734892657773*^9, {3.843734961744459*^9, 
   3.843734988067246*^9}, 3.843735058439876*^9, 3.843735141180388*^9, 
   3.843735296677883*^9, {3.843735357038774*^9, 3.843735423570936*^9}, 
   3.843735712769153*^9, 3.843735784063765*^9, 3.843788592807497*^9, 
   3.8437886909436693`*^9, 3.843788731594491*^9, 3.8437888445547*^9, {
   3.843788897933425*^9, 3.843788927828939*^9}, 3.8437889871562567`*^9, 
   3.843789090351595*^9, 3.843789141123167*^9, 3.843789199256485*^9, 
   3.843789333977158*^9, 3.8437894817883043`*^9, 3.8437897765631227`*^9, {
   3.843789864008245*^9, 3.843789868642329*^9}, {3.843790261745017*^9, 
   3.843790290107799*^9}, 3.843790323688076*^9, 3.8437905352361803`*^9, 
   3.843790639235798*^9, {3.843790681463983*^9, 3.843790703180756*^9}, 
   3.84379091087589*^9, 3.8437909467780313`*^9, 3.8437911302774487`*^9, 
   3.843791240190956*^9, {3.8437913267989388`*^9, 3.8437913421940823`*^9}, {
   3.843791506757329*^9, 3.843791577561132*^9}, 3.843791724596129*^9, 
   3.843791775225553*^9, 3.843791832448248*^9, {3.843791945036874*^9, 
   3.843791950379724*^9}, 3.843792030995646*^9, 3.8437920973855553`*^9, 
   3.8437921282310963`*^9, 3.843792226383132*^9, {3.843792261890378*^9, 
   3.8437922920555553`*^9}, 3.843792327925066*^9, 3.843792394809054*^9, 
   3.843797637117538*^9, {3.843797846773107*^9, 3.843797867093258*^9}, 
   3.843797920793508*^9, {3.843797951459366*^9, 3.843797976034113*^9}, 
   3.84379804101692*^9, 3.843798369207816*^9, 3.843798563270298*^9, {
   3.8437985973905487`*^9, 3.843798607037176*^9}, 3.8437986631725807`*^9, 
   3.8437987039715*^9, {3.843798740814624*^9, 3.843798770040059*^9}, {
   3.8437988907309732`*^9, 3.8437989199032307`*^9}, 3.8437989730288*^9, 
   3.843799091863255*^9, 3.8437992585769873`*^9, 3.843799296993539*^9, 
   3.843799348192686*^9, 3.843799765439934*^9, {3.843799862759811*^9, 
   3.843799879396948*^9}, 3.84379991047764*^9, {3.843800008316921*^9, 
   3.843800040320999*^9}, 3.84380008613375*^9, 3.8438001916518803`*^9, {
   3.843800222221745*^9, 3.84380023849223*^9}, 3.8438015175626993`*^9, {
   3.843802016353607*^9, 3.843802024886092*^9}, 3.8438020919814043`*^9, 
   3.843805139316918*^9, 3.843805234189374*^9, 3.843807555945857*^9, 
   3.843807698286524*^9, 3.843807775424103*^9, 3.8438078437937393`*^9, 
   3.8438078913573027`*^9, 3.8438079454628773`*^9, 3.8438080169598494`*^9, 
   3.8438080571949883`*^9, 3.843808895760779*^9, {3.843808990225965*^9, 
   3.8438090412187843`*^9}, {3.843809092484572*^9, 3.843809120387004*^9}, 
   3.843809154414288*^9, {3.84380926114775*^9, 3.843809281046574*^9}, 
   3.843809314318926*^9, 3.843809408691169*^9, 3.843809480647148*^9, 
   3.8438100166297903`*^9, 3.8438104152769814`*^9, 3.843810463012404*^9, 
   3.843810501778791*^9, {3.843810565036461*^9, 3.8438105930970182`*^9}, 
   3.843810765040578*^9, 3.843810824907164*^9, 3.8438110272239656`*^9, {
   3.843811058740282*^9, 3.84381107835056*^9}, 3.8438111499194*^9, {
   3.84381118209192*^9, 3.84381120240547*^9}, {3.8438112338868237`*^9, 
   3.8438112484528008`*^9}, 3.8438113299623737`*^9, 3.8438776550114193`*^9, 
   3.84389864980868*^9, 3.843908773535634*^9, 3.8439974872655783`*^9, 
   3.84405374060837*^9, 3.844053833863639*^9, 3.844056599156725*^9, 
   3.8441449381193438`*^9, 3.844152195920073*^9, 3.844153765355378*^9, 
   3.8441609749873037`*^9, 3.8441611574393053`*^9, 3.844223609084402*^9, 
   3.844223648254588*^9, 3.844225648333452*^9, 3.8442258925193043`*^9, 
   3.844228097349362*^9, 3.844228974398611*^9, 3.8442294093583117`*^9, 
   3.844233627738804*^9, 3.844233704521702*^9, 3.84423384569593*^9, {
   3.844233929316399*^9, 3.844233978003496*^9}, 3.84423403473378*^9, 
   3.844234105786672*^9, 3.844236709987224*^9, 3.844237690278487*^9, 
   3.844237868268342*^9, 3.844246890420326*^9, 3.844254426488412*^9, 
   3.844254485557036*^9, 3.844254532125725*^9, 3.844254753204051*^9, 
   3.844254821593171*^9, 3.844254869743576*^9, 3.844254912047607*^9, 
   3.844254943897749*^9, 3.844255062154294*^9, 3.8442553486103983`*^9, 
   3.8442554279822683`*^9, {3.844255488408132*^9, 3.8442555174931393`*^9}, {
   3.844255571022777*^9, 3.8442556001735992`*^9}, 3.844256452029503*^9, {
   3.844256518129223*^9, 3.844256546947536*^9}, 3.844256715230914*^9, 
   3.844257200795957*^9, 3.844322568042953*^9, 3.8443366585763407`*^9, 
   3.8447686300600023`*^9, 3.8448353567990932`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"7d403a95-bb6a-4d1a-9d01-bf7bc8fcf0c8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8437327004893427`*^9, 3.843732849255394*^9, 3.843732933696515*^9, 
   3.843733000033461*^9, {3.8437330373356447`*^9, 3.843733055940159*^9}, 
   3.8437330886464148`*^9, {3.843733224025516*^9, 3.84373324301501*^9}, {
   3.843733357813781*^9, 3.843733371342622*^9}, 3.84373377304251*^9, 
   3.843733852210143*^9, 3.843734582153768*^9, 3.843734766634255*^9, 
   3.843734849891827*^9, 3.843734892657773*^9, {3.843734961744459*^9, 
   3.843734988067246*^9}, 3.843735058439876*^9, 3.843735141180388*^9, 
   3.843735296677883*^9, {3.843735357038774*^9, 3.843735423570936*^9}, 
   3.843735712769153*^9, 3.843735784063765*^9, 3.843788592807497*^9, 
   3.8437886909436693`*^9, 3.843788731594491*^9, 3.8437888445547*^9, {
   3.843788897933425*^9, 3.843788927828939*^9}, 3.8437889871562567`*^9, 
   3.843789090351595*^9, 3.843789141123167*^9, 3.843789199256485*^9, 
   3.843789333977158*^9, 3.8437894817883043`*^9, 3.8437897765631227`*^9, {
   3.843789864008245*^9, 3.843789868642329*^9}, {3.843790261745017*^9, 
   3.843790290107799*^9}, 3.843790323688076*^9, 3.8437905352361803`*^9, 
   3.843790639235798*^9, {3.843790681463983*^9, 3.843790703180756*^9}, 
   3.84379091087589*^9, 3.8437909467780313`*^9, 3.8437911302774487`*^9, 
   3.843791240190956*^9, {3.8437913267989388`*^9, 3.8437913421940823`*^9}, {
   3.843791506757329*^9, 3.843791577561132*^9}, 3.843791724596129*^9, 
   3.843791775225553*^9, 3.843791832448248*^9, {3.843791945036874*^9, 
   3.843791950379724*^9}, 3.843792030995646*^9, 3.8437920973855553`*^9, 
   3.8437921282310963`*^9, 3.843792226383132*^9, {3.843792261890378*^9, 
   3.8437922920555553`*^9}, 3.843792327925066*^9, 3.843792394809054*^9, 
   3.843797637117538*^9, {3.843797846773107*^9, 3.843797867093258*^9}, 
   3.843797920793508*^9, {3.843797951459366*^9, 3.843797976034113*^9}, 
   3.84379804101692*^9, 3.843798369207816*^9, 3.843798563270298*^9, {
   3.8437985973905487`*^9, 3.843798607037176*^9}, 3.8437986631725807`*^9, 
   3.8437987039715*^9, {3.843798740814624*^9, 3.843798770040059*^9}, {
   3.8437988907309732`*^9, 3.8437989199032307`*^9}, 3.8437989730288*^9, 
   3.843799091863255*^9, 3.8437992585769873`*^9, 3.843799296993539*^9, 
   3.843799348192686*^9, 3.843799765439934*^9, {3.843799862759811*^9, 
   3.843799879396948*^9}, 3.84379991047764*^9, {3.843800008316921*^9, 
   3.843800040320999*^9}, 3.84380008613375*^9, 3.8438001916518803`*^9, {
   3.843800222221745*^9, 3.84380023849223*^9}, 3.8438015175626993`*^9, {
   3.843802016353607*^9, 3.843802024886092*^9}, 3.8438020919814043`*^9, 
   3.843805139316918*^9, 3.843805234189374*^9, 3.843807555945857*^9, 
   3.843807698286524*^9, 3.843807775424103*^9, 3.8438078437937393`*^9, 
   3.8438078913573027`*^9, 3.8438079454628773`*^9, 3.8438080169598494`*^9, 
   3.8438080571949883`*^9, 3.843808895760779*^9, {3.843808990225965*^9, 
   3.8438090412187843`*^9}, {3.843809092484572*^9, 3.843809120387004*^9}, 
   3.843809154414288*^9, {3.84380926114775*^9, 3.843809281046574*^9}, 
   3.843809314318926*^9, 3.843809408691169*^9, 3.843809480647148*^9, 
   3.8438100166297903`*^9, 3.8438104152769814`*^9, 3.843810463012404*^9, 
   3.843810501778791*^9, {3.843810565036461*^9, 3.8438105930970182`*^9}, 
   3.843810765040578*^9, 3.843810824907164*^9, 3.8438110272239656`*^9, {
   3.843811058740282*^9, 3.84381107835056*^9}, 3.8438111499194*^9, {
   3.84381118209192*^9, 3.84381120240547*^9}, {3.8438112338868237`*^9, 
   3.8438112484528008`*^9}, 3.8438113299623737`*^9, 3.8438776550114193`*^9, 
   3.84389864980868*^9, 3.843908773535634*^9, 3.8439974872655783`*^9, 
   3.84405374060837*^9, 3.844053833863639*^9, 3.844056599156725*^9, 
   3.8441449381193438`*^9, 3.844152195920073*^9, 3.844153765355378*^9, 
   3.8441609749873037`*^9, 3.8441611574393053`*^9, 3.844223609084402*^9, 
   3.844223648254588*^9, 3.844225648333452*^9, 3.8442258925193043`*^9, 
   3.844228097349362*^9, 3.844228974398611*^9, 3.8442294093583117`*^9, 
   3.844233627738804*^9, 3.844233704521702*^9, 3.84423384569593*^9, {
   3.844233929316399*^9, 3.844233978003496*^9}, 3.84423403473378*^9, 
   3.844234105786672*^9, 3.844236709987224*^9, 3.844237690278487*^9, 
   3.844237868268342*^9, 3.844246890420326*^9, 3.844254426488412*^9, 
   3.844254485557036*^9, 3.844254532125725*^9, 3.844254753204051*^9, 
   3.844254821593171*^9, 3.844254869743576*^9, 3.844254912047607*^9, 
   3.844254943897749*^9, 3.844255062154294*^9, 3.8442553486103983`*^9, 
   3.8442554279822683`*^9, {3.844255488408132*^9, 3.8442555174931393`*^9}, {
   3.844255571022777*^9, 3.8442556001735992`*^9}, 3.844256452029503*^9, {
   3.844256518129223*^9, 3.844256546947536*^9}, 3.844256715230914*^9, 
   3.844257200795957*^9, 3.844322568042953*^9, 3.8443366585763407`*^9, 
   3.8447686300600023`*^9, 3.844835356960518*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"73a3e617-5276-4e9e-a75d-0a43488678cd"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) x \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8437327004893427`*^9, 3.843732849255394*^9, 3.843732933696515*^9, 
   3.843733000033461*^9, {3.8437330373356447`*^9, 3.843733055940159*^9}, 
   3.8437330886464148`*^9, {3.843733224025516*^9, 3.84373324301501*^9}, {
   3.843733357813781*^9, 3.843733371342622*^9}, 3.84373377304251*^9, 
   3.843733852210143*^9, 3.843734582153768*^9, 3.843734766634255*^9, 
   3.843734849891827*^9, 3.843734892657773*^9, {3.843734961744459*^9, 
   3.843734988067246*^9}, 3.843735058439876*^9, 3.843735141180388*^9, 
   3.843735296677883*^9, {3.843735357038774*^9, 3.843735423570936*^9}, 
   3.843735712769153*^9, 3.843735784063765*^9, 3.843788592807497*^9, 
   3.8437886909436693`*^9, 3.843788731594491*^9, 3.8437888445547*^9, {
   3.843788897933425*^9, 3.843788927828939*^9}, 3.8437889871562567`*^9, 
   3.843789090351595*^9, 3.843789141123167*^9, 3.843789199256485*^9, 
   3.843789333977158*^9, 3.8437894817883043`*^9, 3.8437897765631227`*^9, {
   3.843789864008245*^9, 3.843789868642329*^9}, {3.843790261745017*^9, 
   3.843790290107799*^9}, 3.843790323688076*^9, 3.8437905352361803`*^9, 
   3.843790639235798*^9, {3.843790681463983*^9, 3.843790703180756*^9}, 
   3.84379091087589*^9, 3.8437909467780313`*^9, 3.8437911302774487`*^9, 
   3.843791240190956*^9, {3.8437913267989388`*^9, 3.8437913421940823`*^9}, {
   3.843791506757329*^9, 3.843791577561132*^9}, 3.843791724596129*^9, 
   3.843791775225553*^9, 3.843791832448248*^9, {3.843791945036874*^9, 
   3.843791950379724*^9}, 3.843792030995646*^9, 3.8437920973855553`*^9, 
   3.8437921282310963`*^9, 3.843792226383132*^9, {3.843792261890378*^9, 
   3.8437922920555553`*^9}, 3.843792327925066*^9, 3.843792394809054*^9, 
   3.843797637117538*^9, {3.843797846773107*^9, 3.843797867093258*^9}, 
   3.843797920793508*^9, {3.843797951459366*^9, 3.843797976034113*^9}, 
   3.84379804101692*^9, 3.843798369207816*^9, 3.843798563270298*^9, {
   3.8437985973905487`*^9, 3.843798607037176*^9}, 3.8437986631725807`*^9, 
   3.8437987039715*^9, {3.843798740814624*^9, 3.843798770040059*^9}, {
   3.8437988907309732`*^9, 3.8437989199032307`*^9}, 3.8437989730288*^9, 
   3.843799091863255*^9, 3.8437992585769873`*^9, 3.843799296993539*^9, 
   3.843799348192686*^9, 3.843799765439934*^9, {3.843799862759811*^9, 
   3.843799879396948*^9}, 3.84379991047764*^9, {3.843800008316921*^9, 
   3.843800040320999*^9}, 3.84380008613375*^9, 3.8438001916518803`*^9, {
   3.843800222221745*^9, 3.84380023849223*^9}, 3.8438015175626993`*^9, {
   3.843802016353607*^9, 3.843802024886092*^9}, 3.8438020919814043`*^9, 
   3.843805139316918*^9, 3.843805234189374*^9, 3.843807555945857*^9, 
   3.843807698286524*^9, 3.843807775424103*^9, 3.8438078437937393`*^9, 
   3.8438078913573027`*^9, 3.8438079454628773`*^9, 3.8438080169598494`*^9, 
   3.8438080571949883`*^9, 3.843808895760779*^9, {3.843808990225965*^9, 
   3.8438090412187843`*^9}, {3.843809092484572*^9, 3.843809120387004*^9}, 
   3.843809154414288*^9, {3.84380926114775*^9, 3.843809281046574*^9}, 
   3.843809314318926*^9, 3.843809408691169*^9, 3.843809480647148*^9, 
   3.8438100166297903`*^9, 3.8438104152769814`*^9, 3.843810463012404*^9, 
   3.843810501778791*^9, {3.843810565036461*^9, 3.8438105930970182`*^9}, 
   3.843810765040578*^9, 3.843810824907164*^9, 3.8438110272239656`*^9, {
   3.843811058740282*^9, 3.84381107835056*^9}, 3.8438111499194*^9, {
   3.84381118209192*^9, 3.84381120240547*^9}, {3.8438112338868237`*^9, 
   3.8438112484528008`*^9}, 3.8438113299623737`*^9, 3.8438776550114193`*^9, 
   3.84389864980868*^9, 3.843908773535634*^9, 3.8439974872655783`*^9, 
   3.84405374060837*^9, 3.844053833863639*^9, 3.844056599156725*^9, 
   3.8441449381193438`*^9, 3.844152195920073*^9, 3.844153765355378*^9, 
   3.8441609749873037`*^9, 3.8441611574393053`*^9, 3.844223609084402*^9, 
   3.844223648254588*^9, 3.844225648333452*^9, 3.8442258925193043`*^9, 
   3.844228097349362*^9, 3.844228974398611*^9, 3.8442294093583117`*^9, 
   3.844233627738804*^9, 3.844233704521702*^9, 3.84423384569593*^9, {
   3.844233929316399*^9, 3.844233978003496*^9}, 3.84423403473378*^9, 
   3.844234105786672*^9, 3.844236709987224*^9, 3.844237690278487*^9, 
   3.844237868268342*^9, 3.844246890420326*^9, 3.844254426488412*^9, 
   3.844254485557036*^9, 3.844254532125725*^9, 3.844254753204051*^9, 
   3.844254821593171*^9, 3.844254869743576*^9, 3.844254912047607*^9, 
   3.844254943897749*^9, 3.844255062154294*^9, 3.8442553486103983`*^9, 
   3.8442554279822683`*^9, {3.844255488408132*^9, 3.8442555174931393`*^9}, {
   3.844255571022777*^9, 3.8442556001735992`*^9}, 3.844256452029503*^9, {
   3.844256518129223*^9, 3.844256546947536*^9}, 3.844256715230914*^9, 
   3.844257200795957*^9, 3.844322568042953*^9, 3.8443366585763407`*^9, 
   3.8447686300600023`*^9, 3.844835356965623*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"5a6815d8-7f4d-4416-b2f9-662e0ca95151"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8437327004893427`*^9, 3.843732849255394*^9, 3.843732933696515*^9, 
   3.843733000033461*^9, {3.8437330373356447`*^9, 3.843733055940159*^9}, 
   3.8437330886464148`*^9, {3.843733224025516*^9, 3.84373324301501*^9}, {
   3.843733357813781*^9, 3.843733371342622*^9}, 3.84373377304251*^9, 
   3.843733852210143*^9, 3.843734582153768*^9, 3.843734766634255*^9, 
   3.843734849891827*^9, 3.843734892657773*^9, {3.843734961744459*^9, 
   3.843734988067246*^9}, 3.843735058439876*^9, 3.843735141180388*^9, 
   3.843735296677883*^9, {3.843735357038774*^9, 3.843735423570936*^9}, 
   3.843735712769153*^9, 3.843735784063765*^9, 3.843788592807497*^9, 
   3.8437886909436693`*^9, 3.843788731594491*^9, 3.8437888445547*^9, {
   3.843788897933425*^9, 3.843788927828939*^9}, 3.8437889871562567`*^9, 
   3.843789090351595*^9, 3.843789141123167*^9, 3.843789199256485*^9, 
   3.843789333977158*^9, 3.8437894817883043`*^9, 3.8437897765631227`*^9, {
   3.843789864008245*^9, 3.843789868642329*^9}, {3.843790261745017*^9, 
   3.843790290107799*^9}, 3.843790323688076*^9, 3.8437905352361803`*^9, 
   3.843790639235798*^9, {3.843790681463983*^9, 3.843790703180756*^9}, 
   3.84379091087589*^9, 3.8437909467780313`*^9, 3.8437911302774487`*^9, 
   3.843791240190956*^9, {3.8437913267989388`*^9, 3.8437913421940823`*^9}, {
   3.843791506757329*^9, 3.843791577561132*^9}, 3.843791724596129*^9, 
   3.843791775225553*^9, 3.843791832448248*^9, {3.843791945036874*^9, 
   3.843791950379724*^9}, 3.843792030995646*^9, 3.8437920973855553`*^9, 
   3.8437921282310963`*^9, 3.843792226383132*^9, {3.843792261890378*^9, 
   3.8437922920555553`*^9}, 3.843792327925066*^9, 3.843792394809054*^9, 
   3.843797637117538*^9, {3.843797846773107*^9, 3.843797867093258*^9}, 
   3.843797920793508*^9, {3.843797951459366*^9, 3.843797976034113*^9}, 
   3.84379804101692*^9, 3.843798369207816*^9, 3.843798563270298*^9, {
   3.8437985973905487`*^9, 3.843798607037176*^9}, 3.8437986631725807`*^9, 
   3.8437987039715*^9, {3.843798740814624*^9, 3.843798770040059*^9}, {
   3.8437988907309732`*^9, 3.8437989199032307`*^9}, 3.8437989730288*^9, 
   3.843799091863255*^9, 3.8437992585769873`*^9, 3.843799296993539*^9, 
   3.843799348192686*^9, 3.843799765439934*^9, {3.843799862759811*^9, 
   3.843799879396948*^9}, 3.84379991047764*^9, {3.843800008316921*^9, 
   3.843800040320999*^9}, 3.84380008613375*^9, 3.8438001916518803`*^9, {
   3.843800222221745*^9, 3.84380023849223*^9}, 3.8438015175626993`*^9, {
   3.843802016353607*^9, 3.843802024886092*^9}, 3.8438020919814043`*^9, 
   3.843805139316918*^9, 3.843805234189374*^9, 3.843807555945857*^9, 
   3.843807698286524*^9, 3.843807775424103*^9, 3.8438078437937393`*^9, 
   3.8438078913573027`*^9, 3.8438079454628773`*^9, 3.8438080169598494`*^9, 
   3.8438080571949883`*^9, 3.843808895760779*^9, {3.843808990225965*^9, 
   3.8438090412187843`*^9}, {3.843809092484572*^9, 3.843809120387004*^9}, 
   3.843809154414288*^9, {3.84380926114775*^9, 3.843809281046574*^9}, 
   3.843809314318926*^9, 3.843809408691169*^9, 3.843809480647148*^9, 
   3.8438100166297903`*^9, 3.8438104152769814`*^9, 3.843810463012404*^9, 
   3.843810501778791*^9, {3.843810565036461*^9, 3.8438105930970182`*^9}, 
   3.843810765040578*^9, 3.843810824907164*^9, 3.8438110272239656`*^9, {
   3.843811058740282*^9, 3.84381107835056*^9}, 3.8438111499194*^9, {
   3.84381118209192*^9, 3.84381120240547*^9}, {3.8438112338868237`*^9, 
   3.8438112484528008`*^9}, 3.8438113299623737`*^9, 3.8438776550114193`*^9, 
   3.84389864980868*^9, 3.843908773535634*^9, 3.8439974872655783`*^9, 
   3.84405374060837*^9, 3.844053833863639*^9, 3.844056599156725*^9, 
   3.8441449381193438`*^9, 3.844152195920073*^9, 3.844153765355378*^9, 
   3.8441609749873037`*^9, 3.8441611574393053`*^9, 3.844223609084402*^9, 
   3.844223648254588*^9, 3.844225648333452*^9, 3.8442258925193043`*^9, 
   3.844228097349362*^9, 3.844228974398611*^9, 3.8442294093583117`*^9, 
   3.844233627738804*^9, 3.844233704521702*^9, 3.84423384569593*^9, {
   3.844233929316399*^9, 3.844233978003496*^9}, 3.84423403473378*^9, 
   3.844234105786672*^9, 3.844236709987224*^9, 3.844237690278487*^9, 
   3.844237868268342*^9, 3.844246890420326*^9, 3.844254426488412*^9, 
   3.844254485557036*^9, 3.844254532125725*^9, 3.844254753204051*^9, 
   3.844254821593171*^9, 3.844254869743576*^9, 3.844254912047607*^9, 
   3.844254943897749*^9, 3.844255062154294*^9, 3.8442553486103983`*^9, 
   3.8442554279822683`*^9, {3.844255488408132*^9, 3.8442555174931393`*^9}, {
   3.844255571022777*^9, 3.8442556001735992`*^9}, 3.844256452029503*^9, {
   3.844256518129223*^9, 3.844256546947536*^9}, 3.844256715230914*^9, 
   3.844257200795957*^9, 3.844322568042953*^9, 3.8443366585763407`*^9, 
   3.8447686300600023`*^9, 3.844835356967928*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"b7f053da-7b22-4b51-8646-e3671421baf3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8437327004893427`*^9, 3.843732849255394*^9, 3.843732933696515*^9, 
   3.843733000033461*^9, {3.8437330373356447`*^9, 3.843733055940159*^9}, 
   3.8437330886464148`*^9, {3.843733224025516*^9, 3.84373324301501*^9}, {
   3.843733357813781*^9, 3.843733371342622*^9}, 3.84373377304251*^9, 
   3.843733852210143*^9, 3.843734582153768*^9, 3.843734766634255*^9, 
   3.843734849891827*^9, 3.843734892657773*^9, {3.843734961744459*^9, 
   3.843734988067246*^9}, 3.843735058439876*^9, 3.843735141180388*^9, 
   3.843735296677883*^9, {3.843735357038774*^9, 3.843735423570936*^9}, 
   3.843735712769153*^9, 3.843735784063765*^9, 3.843788592807497*^9, 
   3.8437886909436693`*^9, 3.843788731594491*^9, 3.8437888445547*^9, {
   3.843788897933425*^9, 3.843788927828939*^9}, 3.8437889871562567`*^9, 
   3.843789090351595*^9, 3.843789141123167*^9, 3.843789199256485*^9, 
   3.843789333977158*^9, 3.8437894817883043`*^9, 3.8437897765631227`*^9, {
   3.843789864008245*^9, 3.843789868642329*^9}, {3.843790261745017*^9, 
   3.843790290107799*^9}, 3.843790323688076*^9, 3.8437905352361803`*^9, 
   3.843790639235798*^9, {3.843790681463983*^9, 3.843790703180756*^9}, 
   3.84379091087589*^9, 3.8437909467780313`*^9, 3.8437911302774487`*^9, 
   3.843791240190956*^9, {3.8437913267989388`*^9, 3.8437913421940823`*^9}, {
   3.843791506757329*^9, 3.843791577561132*^9}, 3.843791724596129*^9, 
   3.843791775225553*^9, 3.843791832448248*^9, {3.843791945036874*^9, 
   3.843791950379724*^9}, 3.843792030995646*^9, 3.8437920973855553`*^9, 
   3.8437921282310963`*^9, 3.843792226383132*^9, {3.843792261890378*^9, 
   3.8437922920555553`*^9}, 3.843792327925066*^9, 3.843792394809054*^9, 
   3.843797637117538*^9, {3.843797846773107*^9, 3.843797867093258*^9}, 
   3.843797920793508*^9, {3.843797951459366*^9, 3.843797976034113*^9}, 
   3.84379804101692*^9, 3.843798369207816*^9, 3.843798563270298*^9, {
   3.8437985973905487`*^9, 3.843798607037176*^9}, 3.8437986631725807`*^9, 
   3.8437987039715*^9, {3.843798740814624*^9, 3.843798770040059*^9}, {
   3.8437988907309732`*^9, 3.8437989199032307`*^9}, 3.8437989730288*^9, 
   3.843799091863255*^9, 3.8437992585769873`*^9, 3.843799296993539*^9, 
   3.843799348192686*^9, 3.843799765439934*^9, {3.843799862759811*^9, 
   3.843799879396948*^9}, 3.84379991047764*^9, {3.843800008316921*^9, 
   3.843800040320999*^9}, 3.84380008613375*^9, 3.8438001916518803`*^9, {
   3.843800222221745*^9, 3.84380023849223*^9}, 3.8438015175626993`*^9, {
   3.843802016353607*^9, 3.843802024886092*^9}, 3.8438020919814043`*^9, 
   3.843805139316918*^9, 3.843805234189374*^9, 3.843807555945857*^9, 
   3.843807698286524*^9, 3.843807775424103*^9, 3.8438078437937393`*^9, 
   3.8438078913573027`*^9, 3.8438079454628773`*^9, 3.8438080169598494`*^9, 
   3.8438080571949883`*^9, 3.843808895760779*^9, {3.843808990225965*^9, 
   3.8438090412187843`*^9}, {3.843809092484572*^9, 3.843809120387004*^9}, 
   3.843809154414288*^9, {3.84380926114775*^9, 3.843809281046574*^9}, 
   3.843809314318926*^9, 3.843809408691169*^9, 3.843809480647148*^9, 
   3.8438100166297903`*^9, 3.8438104152769814`*^9, 3.843810463012404*^9, 
   3.843810501778791*^9, {3.843810565036461*^9, 3.8438105930970182`*^9}, 
   3.843810765040578*^9, 3.843810824907164*^9, 3.8438110272239656`*^9, {
   3.843811058740282*^9, 3.84381107835056*^9}, 3.8438111499194*^9, {
   3.84381118209192*^9, 3.84381120240547*^9}, {3.8438112338868237`*^9, 
   3.8438112484528008`*^9}, 3.8438113299623737`*^9, 3.8438776550114193`*^9, 
   3.84389864980868*^9, 3.843908773535634*^9, 3.8439974872655783`*^9, 
   3.84405374060837*^9, 3.844053833863639*^9, 3.844056599156725*^9, 
   3.8441449381193438`*^9, 3.844152195920073*^9, 3.844153765355378*^9, 
   3.8441609749873037`*^9, 3.8441611574393053`*^9, 3.844223609084402*^9, 
   3.844223648254588*^9, 3.844225648333452*^9, 3.8442258925193043`*^9, 
   3.844228097349362*^9, 3.844228974398611*^9, 3.8442294093583117`*^9, 
   3.844233627738804*^9, 3.844233704521702*^9, 3.84423384569593*^9, {
   3.844233929316399*^9, 3.844233978003496*^9}, 3.84423403473378*^9, 
   3.844234105786672*^9, 3.844236709987224*^9, 3.844237690278487*^9, 
   3.844237868268342*^9, 3.844246890420326*^9, 3.844254426488412*^9, 
   3.844254485557036*^9, 3.844254532125725*^9, 3.844254753204051*^9, 
   3.844254821593171*^9, 3.844254869743576*^9, 3.844254912047607*^9, 
   3.844254943897749*^9, 3.844255062154294*^9, 3.8442553486103983`*^9, 
   3.8442554279822683`*^9, {3.844255488408132*^9, 3.8442555174931393`*^9}, {
   3.844255571022777*^9, 3.8442556001735992`*^9}, 3.844256452029503*^9, {
   3.844256518129223*^9, 3.844256546947536*^9}, 3.844256715230914*^9, 
   3.844257200795957*^9, 3.844322568042953*^9, 3.8443366585763407`*^9, 
   3.8447686300600023`*^9, 3.844835356973402*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"76d92cd8-7dd0-42d2-bb22-ddf5b6604790"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<so(4n+2)\>\"", ",", "\"\<sp(4n-8)\>\"", ",", "\"\<so(12n-22)\>\"", 
     ",", "\"\<sp(8n-24)\>\"", ",", "\"\<so(8n+2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(12n-64)\>\"", ",", "\"\<so(12n-64)\>\""}], "}"}]}], 
    "}"}]}], ";", 
  RowBox[{"flavournames", " ", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(18)\>\"", ",", "\"\<so(4n-50)\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844256737636503*^9, 3.8442567504499197`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b1fdcecf-4239-44c1-ab88-4a2a164a1978"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournames"}], "]"}]], "Input",
 CellChangeTimes->{{3.842498090639605*^9, 3.8424981546593523`*^9}, {
  3.842498214621368*^9, 3.8424982872166853`*^9}, {3.843801552010187*^9, 
  3.8438015715846853`*^9}, {3.8442378903921223`*^9, 3.8442378923811207`*^9}, {
  3.844256722116436*^9, 3.844256736033648*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"883b946f-cfe1-40fa-8e6a-c7eecb34037f"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15}, {
       Null, {{1, 8}, {1, 2}, {2, 9}, {2, 10}, {9, 10}, {2, 3}, {3, 4}, {3, 
        11}, {4, 5}, {4, 6}, {4, 7}, {6, 7}, {4, 12}, {4, 13}, {12, 13}, {5, 
        14}, {6, 7}, {6, 15}, {7, 15}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {6, 
         0}, {7, 0}, {1, -1}, {2, -1}, {3, -1}, {4, -1}, {5, -1}, {6, -1}, {
         7, -1}, {8, -1}}, 
        VertexLabels -> {
         "Name", 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-64)\\\"\"]\)"}, {Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(12n-22)\\\"\"]\)"}, {
            Above, Below}], 11 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(8n+2)\\\"\"]\)"}, {
            Above, Below}], 8 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 7 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-64)\\\"\"]\)"}, {Above, Below}], 14 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(18)\\\"\"]\)"}, {
            Above, Below}], 10 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 9 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(8n-24)\\\"\"]\)"}, {
            Above, Below}], 12 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 13 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(4n-8)\\\"\"]\)"}, {
            Above, Below}], 15 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n-50)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+2)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         15 -> "Square", 5 -> "Circle", 6 -> "Circle", 9 -> "Square", 8 -> 
          "Square", 12 -> "Square", 1 -> "Circle", 13 -> "Square", 4 -> 
          "Circle", 14 -> "Square", 11 -> "Square", 10 -> "Square", 2 -> 
          "Circle", 7 -> "Circle", 3 -> "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(4n-8)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(12n-22)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(8n-24)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(8n+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-64)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-64)\\\"\"]\)", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(18)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n-50)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{1., 0.}, {2., 0.}}, 0.05338164251207729], 
         ArrowBox[{{1., 0.}, {1., -1.}}, 0.05338164251207729], 
         ArrowBox[{{2., 0.}, {3., 0.}}, 0.05338164251207729], 
         ArrowBox[{{2., 0.}, {2., -1.}}, 0.05338164251207729], 
         ArrowBox[{{2., 0.}, {3., -1.}}, 0.05338164251207729], 
         ArrowBox[{{3., 0.}, {4., 0.}}, 0.05338164251207729], 
         ArrowBox[{{3., 0.}, {4., -1.}}, 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {5., 0.}}, 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {6., 0.}}, 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {7., 0.}}, 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {5., -1.}}, 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {6., -1.}}, 0.05338164251207729], 
         ArrowBox[{{5., 0.}, {7., -1.}}, 0.05338164251207729], 
         ArrowBox[BezierCurveBox[{{6., 0.}, {6.499999999999998, 
          0.16444074718311485`}, {7., 0.}}], 0.05338164251207729], 
         ArrowBox[BezierCurveBox[{{6., 0.}, {
          6.499999999999998, -0.16444074718311485`}, {7., 0.}}], 
          0.05338164251207729], 
         ArrowBox[{{6., 0.}, {8., -1.}}, 0.05338164251207729], 
         ArrowBox[{{7., 0.}, {8., -1.}}, 0.05338164251207729], 
         ArrowBox[{{2., -1.}, {3., -1.}}, 0.05338164251207729], 
         ArrowBox[{{5., -1.}, {6., -1.}}, 0.05338164251207729]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.05338164251207729], 
          InsetBox["1", Offset[{0, 2}, {1., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4n+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.05338164251207729}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.05338164251207729], 
          InsetBox["2", Offset[{0, 2}, {2., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(4n-8)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -0.05338164251207729}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.05338164251207729], 
          InsetBox["3", Offset[{0, 2}, {3., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(12n-22)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{4., 0.}, 0.05338164251207729], 
          InsetBox["4", Offset[{0, 2}, {4., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(8n-24)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{5., 0.}, 0.05338164251207729], 
          InsetBox["5", Offset[{0, 2}, {5., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(8n+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {5., -0.05338164251207729}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{6., 0.}, 0.05338164251207729], 
          InsetBox["6", Offset[{0, 2}, {6., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(12n-64)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{7., 0.}, 0.05338164251207729], 
          InsetBox["7", Offset[{0, 2}, {7., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(12n-64)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {7., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9528985475845411, -1.047101452415459}, \
{1.047101452415459, -0.9528985475845411}], 
          InsetBox["8", Offset[{0, 2}, {1., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.952898547584541, -1.047101452415459}, \
{2.047101452415459, -0.9528985475845411}], 
          InsetBox["9", Offset[{0, 2}, {2., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.952898547584541, -1.047101452415459}, \
{3.047101452415459, -0.9528985475845411}], 
          InsetBox["10", Offset[{0, 2}, {3., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{3.952898547584541, -1.047101452415459}, \
{4.047101452415459, -0.9528985475845411}], 
          InsetBox["11", Offset[{0, 2}, {4., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{4.952898547584541, -1.047101452415459}, \
{5.047101452415459, -0.9528985475845411}], 
          InsetBox["12", Offset[{0, 2}, {5., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{5.952898547584541, -1.047101452415459}, \
{6.047101452415459, -0.9528985475845411}], 
          InsetBox["13", Offset[{0, 2}, {6., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{6.952898547584541, -1.047101452415459}, \
{7.047101452415459, -0.9528985475845411}], 
          InsetBox["14", Offset[{0, 2}, {7., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(18)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {7., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{7.952898547584541, -1.047101452415459}, \
{8.04710145241546, -0.9528985475845411}], 
          InsetBox["15", Offset[{0, 2}, {8., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(4n-50)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {8., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8424982884279613`*^9, 3.842678798279594*^9, 3.842679736467978*^9, 
   3.842681103767775*^9, 3.8432181502132597`*^9, 3.8432719988611927`*^9, 
   3.843294933807296*^9, 3.8432950643893538`*^9, 3.8432976296612043`*^9, 
   3.84329944200146*^9, 3.84329950116516*^9, 3.843299611390902*^9, 
   3.843299672179872*^9, {3.8432997447940617`*^9, 3.843299765368293*^9}, 
   3.8433001067465897`*^9, 3.843300152391245*^9, 3.8436181597703238`*^9, 
   3.843621595922162*^9, 3.843706245561284*^9, 3.843712594234798*^9, 
   3.843712627745706*^9, 3.843714060625265*^9, 3.843714118773543*^9, 
   3.8437142437002983`*^9, 3.843714511814517*^9, 3.843714579677086*^9, 
   3.843723755186414*^9, 3.843723939214882*^9, 3.843724039267168*^9, 
   3.84372416036204*^9, 3.843724199243973*^9, 3.843724796556842*^9, 
   3.8437264082356663`*^9, 3.843726543352672*^9, {3.84372665067673*^9, 
   3.843726664370738*^9}, {3.8437268849307947`*^9, 3.8437269018122387`*^9}, 
   3.843727374787528*^9, {3.843729985848074*^9, 3.843730013694366*^9}, 
   3.843730280368861*^9, 3.843730349266776*^9, 3.8437303857338552`*^9, 
   3.843730482086471*^9, 3.8437306708037233`*^9, 3.8437308410750713`*^9, 
   3.843730995350531*^9, 3.843731260011569*^9, 3.8437313194628677`*^9, 
   3.843731545581661*^9, 3.843731753606675*^9, 3.843732565851573*^9, 
   3.843732615941502*^9, 3.843732849566162*^9, 3.843732934038834*^9, 
   3.8437330002618923`*^9, 3.843733037539064*^9, 3.8437330888579607`*^9, {
   3.843733224237133*^9, 3.8437332432479343`*^9}, {3.8437333580851793`*^9, 
   3.8437333715497913`*^9}, 3.843733773260971*^9, 3.843734582434039*^9, 
   3.84373476700124*^9, 3.843734850254869*^9, {3.8437349621122313`*^9, 
   3.843734988424459*^9}, 3.843735058835698*^9, 3.8437351416437197`*^9, 
   3.8437352969730597`*^9, {3.84373535726116*^9, 3.8437354236888847`*^9}, 
   3.843735712906753*^9, 3.843735784224516*^9, 3.8437885929746304`*^9, 
   3.843788691144246*^9, 3.8437887318350897`*^9, 3.843788844823749*^9, {
   3.843788898190382*^9, 3.843788928080059*^9}, 3.843788987447867*^9, 
   3.843789090578554*^9, 3.843789141394006*^9, 3.843789199511222*^9, 
   3.84378933436808*^9, 3.843789482191956*^9, 3.8437897769993963`*^9, {
   3.843789864503582*^9, 3.843789869027355*^9}, {3.8437902622145443`*^9, 
   3.843790290528475*^9}, 3.843790324095207*^9, 3.843790535583292*^9, 
   3.843790639614046*^9, {3.843790681805634*^9, 3.843790703565072*^9}, 
   3.843790911231227*^9, 3.843790947092157*^9, 3.843791130586038*^9, 
   3.843791240439658*^9, {3.843791327038898*^9, 3.8437913424412107`*^9}, {
   3.8437915070044117`*^9, 3.843791577902752*^9}, 3.843791725036298*^9, 
   3.843791775604231*^9, 3.843791832760306*^9, {3.843791945302421*^9, 
   3.843791950847952*^9}, 3.843792031459894*^9, 3.843792097810369*^9, 
   3.843792128639365*^9, 3.843792226801352*^9, {3.843792262348301*^9, 
   3.843792292424947*^9}, 3.843792328283494*^9, 3.843792395262401*^9, 
   3.8437976374329147`*^9, {3.843797847104187*^9, 3.843797867358941*^9}, 
   3.84379792111889*^9, {3.843797951785879*^9, 3.843797976334104*^9}, 
   3.8437980413358917`*^9, 3.8437983695251093`*^9, 3.8437985635804653`*^9, {
   3.843798597685944*^9, 3.843798607331545*^9}, 3.843798663472603*^9, 
   3.843798704299632*^9, {3.843798741124104*^9, 3.843798770358839*^9}, {
   3.8437988910689907`*^9, 3.843798920233089*^9}, 3.8437989733734083`*^9, 
   3.843799092194129*^9, 3.8437992588544893`*^9, 3.8437992973129387`*^9, 
   3.843799348511549*^9, 3.8437997657820063`*^9, {3.843799863056047*^9, 
   3.843799879727253*^9}, 3.843799910775177*^9, {3.843800008627502*^9, 
   3.843800040648973*^9}, 3.8438000864902983`*^9, 3.843800191930707*^9, {
   3.8438002225028973`*^9, 3.843800238819716*^9}, 3.8438015179058533`*^9, 
   3.843801572068507*^9, {3.8438020166772118`*^9, 3.843802025343588*^9}, 
   3.843802092417523*^9, 3.843805139772129*^9, 3.843805234654374*^9, 
   3.843807556417799*^9, 3.843807698711739*^9, 3.843807775836998*^9, 
   3.843807844253788*^9, 3.84380789183952*^9, 3.843807946146546*^9, 
   3.843808017643488*^9, 3.843808057877948*^9, 3.843808896453064*^9, {
   3.843808990911393*^9, 3.843809041918345*^9}, {3.843809093144257*^9, 
   3.843809121060952*^9}, 3.843809155105259*^9, {3.843809261750429*^9, 
   3.8438092816407146`*^9}, 3.843809314920701*^9, 3.843809409305661*^9, 
   3.843809481385994*^9, 3.843810017211721*^9, 3.8438104158617887`*^9, 
   3.843810463592251*^9, 3.843810502384255*^9, {3.843810565626103*^9, 
   3.843810593677791*^9}, 3.84381076565341*^9, 3.843810825533442*^9, 
   3.843811027725561*^9, {3.843811059232177*^9, 3.8438110788911953`*^9}, 
   3.843811150419853*^9, {3.8438111825965767`*^9, 3.843811202872888*^9}, {
   3.843811234362043*^9, 3.8438112489313183`*^9}, 3.8438113305084343`*^9, 
   3.843877655490118*^9, 3.84389865027964*^9, 3.843908774064166*^9, 
   3.84399748780009*^9, 3.844053741092168*^9, 3.8440538345413647`*^9, 
   3.844056599705599*^9, 3.844144938685343*^9, 3.844152196430429*^9, 
   3.8441537661352577`*^9, 3.8441609756950693`*^9, 3.844161158071968*^9, 
   3.844223609596984*^9, 3.8442236489115753`*^9, 3.8442256513836317`*^9, 
   3.844225893317008*^9, 3.844228098168594*^9, 3.844228975216434*^9, 
   3.844229410104114*^9, 3.8442336286050053`*^9, 3.844233704802136*^9, 
   3.844233846027607*^9, {3.844233929630783*^9, 3.8442339783203707`*^9}, 
   3.844234035066297*^9, 3.844234106055552*^9, 3.844236710281948*^9, 
   3.84423789325207*^9, 3.844246890784524*^9, 3.8442544268826313`*^9, 
   3.84425448599199*^9, 3.8442545325703497`*^9, 3.844254753632827*^9, 
   3.844254821860877*^9, 3.8442548699659147`*^9, 3.8442549122851877`*^9, 
   3.844254943993801*^9, 3.844255062415311*^9, 3.844255428471253*^9, {
   3.8442554887296352`*^9, 3.8442555176855593`*^9}, {3.84425557145549*^9, 
   3.8442556008122673`*^9}, 3.8442564522647657`*^9, {3.8442565184320307`*^9, 
   3.844256547317173*^9}, 3.844256752553252*^9, 3.844257201271722*^9, 
   3.844322568395598*^9, 3.8443366613138943`*^9, 3.8447686304184504`*^9, 
   3.8448353570513163`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"6a7102e7-dd81-4e6e-81a1-1c749b02de06"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quiver Classification Type 3(3\[CloseCurlyQuote]) Example", "Subsection",
 CellChangeTimes->{{3.842498315670892*^9, 3.842498321438245*^9}, {
  3.8426808980250807`*^9, 3.842680900954351*^9}, {3.843289373202922*^9, 
  3.84328937385741*^9}, {3.843540994177751*^9, 3.84354099595896*^9}, {
  3.844835370297406*^9, 
  3.844835371367588*^9}},ExpressionUUID->"53171fcb-c086-417d-8eea-\
7d1c3a3c6a3c"],

Cell[CellGroupData[{

Cell["Type 3", "Subsubsection",
 CellChangeTimes->{{3.844835380822689*^9, 
  3.844835381511372*^9}},ExpressionUUID->"8ee95814-4a6f-4203-8753-\
0032dbf2329a"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3Qf8leP/x/FUaJBKsopCRmSFzBQZSfiVrB9RWjRQGdm7pF92sjJCNtl7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     
     "], {{0, 199.}, {612., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{355.18570556640634`, Automatic},
   ImageSizeRaw->{612., 199.},
   PlotRange->{{0, 612.}, {0, 199.}}], ";"}]], "Input",
 CellChangeTimes->{3.843540780071473*^9, 3.84354091619084*^9, 
  3.843555181340722*^9, 3.843555230293746*^9, 3.843797601149519*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"2e95961d-8af4-45d7-bd58-05b5708fc505"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypers", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"9", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"10", "\[Rule]", "1"}], ",", 
       RowBox[{"11", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"12", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"8", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"13", "\[Rule]", "1"}], ",", 
       RowBox[{"14", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "2"}], ",", 
       RowBox[{"15", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "2"}], ",", 
       RowBox[{"16", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], ";", 
  RowBox[{"strings", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"10", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}], ",", 
       RowBox[{"8", "\[Rule]", "1"}], ",", 
       RowBox[{"13", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "3"}], ",", 
       RowBox[{"8", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"8", "->", "3"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "3"}], ",", 
       RowBox[{"8", "->", "3"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"7", "->", "3"}], ",", 
       RowBox[{"8", "->", "3"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"8", "->", "1"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"7", "->", "3"}], ",", 
       RowBox[{"8", "->", "1"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"8", "->", "3"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8442567854765453`*^9, 3.844256813783866*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7490789f-1511-4ed9-998d-ef5e0885ec4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.842498322905572*^9, 3.842498324959301*^9}, {
   3.8426787935889463`*^9, 3.8426788146168013`*^9}, {3.84267894035472*^9, 
   3.842678940404777*^9}, 3.844238098834819*^9, {3.844238247079668*^9, 
   3.844238277084087*^9}, {3.844256818267228*^9, 3.844256825207321*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"97808128-34dc-4934-a9fe-bb7055408ad8"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) x \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498325574541*^9, {3.842678798330474*^9, 3.842678814853938*^9}, 
   3.8426789485283937`*^9, 3.842679736513926*^9, 3.8426811038129807`*^9, 
   3.843218150264638*^9, 3.843271998914051*^9, 3.843294933858087*^9, 
   3.843295064462037*^9, 3.8432976297415867`*^9, 3.843299442041643*^9, 
   3.843299501203354*^9, 3.843299611445793*^9, 3.843299672227927*^9, {
   3.843299744844088*^9, 3.8432997654103413`*^9}, 3.843300106802774*^9, 
   3.843300152448827*^9, 3.843618159926355*^9, 3.843621595987452*^9, 
   3.843706245649612*^9, 3.843712594300349*^9, 3.843712627806237*^9, 
   3.843714060687804*^9, 3.8437141189091043`*^9, 3.8437142437612333`*^9, 
   3.843714511890304*^9, 3.8437145797405148`*^9, 3.843723755326119*^9, 
   3.8437239392832117`*^9, 3.8437240393637047`*^9, 3.8437241604267273`*^9, 
   3.843724199334898*^9, 3.8437247966238728`*^9, 3.843725436757638*^9, 
   3.843726408330871*^9, 3.843726543445413*^9, {3.843726650777007*^9, 
   3.843726664457439*^9}, {3.843726885008399*^9, 3.843726901917183*^9}, 
   3.843727374889598*^9, {3.8437299859152937`*^9, 3.8437300137754927`*^9}, 
   3.843730280438672*^9, 3.843730349338669*^9, 3.8437303857995443`*^9, 
   3.84373048215324*^9, 3.8437306708772182`*^9, 3.843730841151717*^9, 
   3.843730995429851*^9, 3.8437312601109962`*^9, 3.8437313195393972`*^9, 
   3.843731545653225*^9, 3.84373175376921*^9, 3.843732566038484*^9, 
   3.843732616135379*^9, 3.8437328497482347`*^9, 3.8437329342193623`*^9, 
   3.843733000438541*^9, 3.843733037704974*^9, 3.843733089011121*^9, {
   3.843733224391226*^9, 3.84373324341085*^9}, {3.843733358240487*^9, 
   3.843733371716263*^9}, 3.843733773487625*^9, 3.843734582601602*^9, 
   3.843734767173099*^9, 3.843734850415361*^9, {3.84373496228436*^9, 
   3.843734988573007*^9}, 3.843735058997839*^9, 3.8437351417642937`*^9, 
   3.843735297048098*^9, {3.843735357319385*^9, 3.8437354237788258`*^9}, 
   3.843735712984581*^9, 3.84373578429531*^9, 3.843788593042897*^9, 
   3.843788691206193*^9, 3.843788731898679*^9, 3.8437888448895073`*^9, {
   3.843788898280051*^9, 3.843788928178841*^9}, 3.843788987513126*^9, 
   3.8437890906655197`*^9, 3.843789141501919*^9, 3.843789199583301*^9, 
   3.843789334469305*^9, 3.843789482282996*^9, 3.8437897770766087`*^9, {
   3.843789864651087*^9, 3.843789869148383*^9}, {3.843790262324407*^9, 
   3.843790290603178*^9}, 3.843790324167902*^9, 3.843790535666952*^9, 
   3.843790639719036*^9, {3.843790681881851*^9, 3.843790703662074*^9}, 
   3.843790911307477*^9, 3.843790947196164*^9, 3.843791130688995*^9, 
   3.8437912405161467`*^9, {3.843791327112768*^9, 3.84379134251582*^9}, {
   3.8437915070816097`*^9, 3.843791577970724*^9}, 3.843791725114696*^9, 
   3.843791775699836*^9, 3.8437918329110823`*^9, {3.843791945363226*^9, 
   3.84379195095362*^9}, 3.84379203157021*^9, 3.84379209791013*^9, 
   3.843792128720787*^9, 3.843792226887293*^9, {3.843792262439447*^9, 
   3.8437922924955587`*^9}, 3.843792328385405*^9, 3.8437923953366203`*^9, 
   3.8437976375457067`*^9, {3.8437978471582947`*^9, 3.843797867409272*^9}, 
   3.843797921163821*^9, {3.8437979518394117`*^9, 3.8437979763825493`*^9}, 
   3.843798041419283*^9, 3.8437983695869303`*^9, 3.843798563675662*^9, {
   3.8437985977507277`*^9, 3.843798607402549*^9}, 3.8437986635789843`*^9, 
   3.843798704367844*^9, {3.84379874120128*^9, 3.843798770420228*^9}, {
   3.843798891138892*^9, 3.843798920314356*^9}, 3.843798973443063*^9, 
   3.843799092261188*^9, 3.843799258962269*^9, 3.8437992974553413`*^9, 
   3.843799348569315*^9, 3.84379976584875*^9, {3.843799863127718*^9, 
   3.843799879796417*^9}, 3.843799910839423*^9, {3.843800008777233*^9, 
   3.843800040728561*^9}, 3.843800086594507*^9, 3.843800191985272*^9, {
   3.843800222562344*^9, 3.843800238877418*^9}, 3.8438015179631567`*^9, {
   3.843802016732129*^9, 3.8438020254099283`*^9}, 3.8438020924808407`*^9, 
   3.843805139843095*^9, 3.843805234719142*^9, 3.843807556493547*^9, 
   3.843807698781068*^9, 3.8438077758994503`*^9, 3.843807844312886*^9, 
   3.843807891916607*^9, 3.8438079462042027`*^9, 3.843808017737329*^9, 
   3.843808057955502*^9, 3.843808896597686*^9, {3.843808990983306*^9, 
   3.843809041994464*^9}, {3.843809093244557*^9, 3.843809121128376*^9}, 
   3.843809155181012*^9, {3.843809261817762*^9, 3.843809281704329*^9}, 
   3.843809314979197*^9, 3.843809409373011*^9, 3.843809481466854*^9, 
   3.843810017273551*^9, 3.843810415920738*^9, 3.843810463653039*^9, 
   3.843810502460741*^9, {3.8438105656818733`*^9, 3.843810593747696*^9}, 
   3.84381076573263*^9, 3.843810825607614*^9, 3.8438110279000998`*^9, {
   3.843811059441597*^9, 3.8438110790418777`*^9}, 3.843811150597701*^9, {
   3.843811182799568*^9, 3.843811203072081*^9}, {3.8438112345152817`*^9, 
   3.8438112490824547`*^9}, 3.843811330724169*^9, 3.843877655733178*^9, 
   3.843898650451097*^9, 3.843908774244721*^9, 3.843997488025362*^9, 
   3.844053741264184*^9, 3.8440538347952757`*^9, 3.844056599894125*^9, 
   3.844144938915653*^9, 3.844152196637293*^9, 3.844153766401519*^9, 
   3.844160975918067*^9, 3.844161158241164*^9, 3.844223609848641*^9, 
   3.844223649071699*^9, 3.84422565162221*^9, 3.844225893577878*^9, 
   3.844228098357541*^9, 3.844228975409416*^9, 3.844229410428607*^9, 
   3.844233628966075*^9, 3.844233704977871*^9, 3.8442338461002197`*^9, {
   3.844233929692808*^9, 3.844233978378937*^9}, 3.844234035268482*^9, 
   3.844234106206143*^9, 3.8442367104777203`*^9, 3.8442381030288277`*^9, 
   3.844238278192816*^9, 3.844246890999856*^9, 3.844254427079948*^9, 
   3.844254486165943*^9, 3.8442545327720947`*^9, 3.844254753852284*^9, 
   3.844254822096396*^9, 3.844254870173555*^9, 3.844254912457247*^9, 
   3.8442549443017797`*^9, 3.844255062616519*^9, 3.844255428728942*^9, {
   3.844255489551469*^9, 3.844255518293635*^9}, {3.844255571714807*^9, 
   3.8442556011199017`*^9}, 3.8442564524788313`*^9, {3.844256518651306*^9, 
   3.844256547664575*^9}, 3.844256829923978*^9, 3.844257201649585*^9, 
   3.844322568636755*^9, 3.844336666596654*^9, 3.844768630731509*^9, 
   3.8448353572974777`*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"b28d8061-27da-4869-a60f-7a72c54240bc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498325574541*^9, {3.842678798330474*^9, 3.842678814853938*^9}, 
   3.8426789485283937`*^9, 3.842679736513926*^9, 3.8426811038129807`*^9, 
   3.843218150264638*^9, 3.843271998914051*^9, 3.843294933858087*^9, 
   3.843295064462037*^9, 3.8432976297415867`*^9, 3.843299442041643*^9, 
   3.843299501203354*^9, 3.843299611445793*^9, 3.843299672227927*^9, {
   3.843299744844088*^9, 3.8432997654103413`*^9}, 3.843300106802774*^9, 
   3.843300152448827*^9, 3.843618159926355*^9, 3.843621595987452*^9, 
   3.843706245649612*^9, 3.843712594300349*^9, 3.843712627806237*^9, 
   3.843714060687804*^9, 3.8437141189091043`*^9, 3.8437142437612333`*^9, 
   3.843714511890304*^9, 3.8437145797405148`*^9, 3.843723755326119*^9, 
   3.8437239392832117`*^9, 3.8437240393637047`*^9, 3.8437241604267273`*^9, 
   3.843724199334898*^9, 3.8437247966238728`*^9, 3.843725436757638*^9, 
   3.843726408330871*^9, 3.843726543445413*^9, {3.843726650777007*^9, 
   3.843726664457439*^9}, {3.843726885008399*^9, 3.843726901917183*^9}, 
   3.843727374889598*^9, {3.8437299859152937`*^9, 3.8437300137754927`*^9}, 
   3.843730280438672*^9, 3.843730349338669*^9, 3.8437303857995443`*^9, 
   3.84373048215324*^9, 3.8437306708772182`*^9, 3.843730841151717*^9, 
   3.843730995429851*^9, 3.8437312601109962`*^9, 3.8437313195393972`*^9, 
   3.843731545653225*^9, 3.84373175376921*^9, 3.843732566038484*^9, 
   3.843732616135379*^9, 3.8437328497482347`*^9, 3.8437329342193623`*^9, 
   3.843733000438541*^9, 3.843733037704974*^9, 3.843733089011121*^9, {
   3.843733224391226*^9, 3.84373324341085*^9}, {3.843733358240487*^9, 
   3.843733371716263*^9}, 3.843733773487625*^9, 3.843734582601602*^9, 
   3.843734767173099*^9, 3.843734850415361*^9, {3.84373496228436*^9, 
   3.843734988573007*^9}, 3.843735058997839*^9, 3.8437351417642937`*^9, 
   3.843735297048098*^9, {3.843735357319385*^9, 3.8437354237788258`*^9}, 
   3.843735712984581*^9, 3.84373578429531*^9, 3.843788593042897*^9, 
   3.843788691206193*^9, 3.843788731898679*^9, 3.8437888448895073`*^9, {
   3.843788898280051*^9, 3.843788928178841*^9}, 3.843788987513126*^9, 
   3.8437890906655197`*^9, 3.843789141501919*^9, 3.843789199583301*^9, 
   3.843789334469305*^9, 3.843789482282996*^9, 3.8437897770766087`*^9, {
   3.843789864651087*^9, 3.843789869148383*^9}, {3.843790262324407*^9, 
   3.843790290603178*^9}, 3.843790324167902*^9, 3.843790535666952*^9, 
   3.843790639719036*^9, {3.843790681881851*^9, 3.843790703662074*^9}, 
   3.843790911307477*^9, 3.843790947196164*^9, 3.843791130688995*^9, 
   3.8437912405161467`*^9, {3.843791327112768*^9, 3.84379134251582*^9}, {
   3.8437915070816097`*^9, 3.843791577970724*^9}, 3.843791725114696*^9, 
   3.843791775699836*^9, 3.8437918329110823`*^9, {3.843791945363226*^9, 
   3.84379195095362*^9}, 3.84379203157021*^9, 3.84379209791013*^9, 
   3.843792128720787*^9, 3.843792226887293*^9, {3.843792262439447*^9, 
   3.8437922924955587`*^9}, 3.843792328385405*^9, 3.8437923953366203`*^9, 
   3.8437976375457067`*^9, {3.8437978471582947`*^9, 3.843797867409272*^9}, 
   3.843797921163821*^9, {3.8437979518394117`*^9, 3.8437979763825493`*^9}, 
   3.843798041419283*^9, 3.8437983695869303`*^9, 3.843798563675662*^9, {
   3.8437985977507277`*^9, 3.843798607402549*^9}, 3.8437986635789843`*^9, 
   3.843798704367844*^9, {3.84379874120128*^9, 3.843798770420228*^9}, {
   3.843798891138892*^9, 3.843798920314356*^9}, 3.843798973443063*^9, 
   3.843799092261188*^9, 3.843799258962269*^9, 3.8437992974553413`*^9, 
   3.843799348569315*^9, 3.84379976584875*^9, {3.843799863127718*^9, 
   3.843799879796417*^9}, 3.843799910839423*^9, {3.843800008777233*^9, 
   3.843800040728561*^9}, 3.843800086594507*^9, 3.843800191985272*^9, {
   3.843800222562344*^9, 3.843800238877418*^9}, 3.8438015179631567`*^9, {
   3.843802016732129*^9, 3.8438020254099283`*^9}, 3.8438020924808407`*^9, 
   3.843805139843095*^9, 3.843805234719142*^9, 3.843807556493547*^9, 
   3.843807698781068*^9, 3.8438077758994503`*^9, 3.843807844312886*^9, 
   3.843807891916607*^9, 3.8438079462042027`*^9, 3.843808017737329*^9, 
   3.843808057955502*^9, 3.843808896597686*^9, {3.843808990983306*^9, 
   3.843809041994464*^9}, {3.843809093244557*^9, 3.843809121128376*^9}, 
   3.843809155181012*^9, {3.843809261817762*^9, 3.843809281704329*^9}, 
   3.843809314979197*^9, 3.843809409373011*^9, 3.843809481466854*^9, 
   3.843810017273551*^9, 3.843810415920738*^9, 3.843810463653039*^9, 
   3.843810502460741*^9, {3.8438105656818733`*^9, 3.843810593747696*^9}, 
   3.84381076573263*^9, 3.843810825607614*^9, 3.8438110279000998`*^9, {
   3.843811059441597*^9, 3.8438110790418777`*^9}, 3.843811150597701*^9, {
   3.843811182799568*^9, 3.843811203072081*^9}, {3.8438112345152817`*^9, 
   3.8438112490824547`*^9}, 3.843811330724169*^9, 3.843877655733178*^9, 
   3.843898650451097*^9, 3.843908774244721*^9, 3.843997488025362*^9, 
   3.844053741264184*^9, 3.8440538347952757`*^9, 3.844056599894125*^9, 
   3.844144938915653*^9, 3.844152196637293*^9, 3.844153766401519*^9, 
   3.844160975918067*^9, 3.844161158241164*^9, 3.844223609848641*^9, 
   3.844223649071699*^9, 3.84422565162221*^9, 3.844225893577878*^9, 
   3.844228098357541*^9, 3.844228975409416*^9, 3.844229410428607*^9, 
   3.844233628966075*^9, 3.844233704977871*^9, 3.8442338461002197`*^9, {
   3.844233929692808*^9, 3.844233978378937*^9}, 3.844234035268482*^9, 
   3.844234106206143*^9, 3.8442367104777203`*^9, 3.8442381030288277`*^9, 
   3.844238278192816*^9, 3.844246890999856*^9, 3.844254427079948*^9, 
   3.844254486165943*^9, 3.8442545327720947`*^9, 3.844254753852284*^9, 
   3.844254822096396*^9, 3.844254870173555*^9, 3.844254912457247*^9, 
   3.8442549443017797`*^9, 3.844255062616519*^9, 3.844255428728942*^9, {
   3.844255489551469*^9, 3.844255518293635*^9}, {3.844255571714807*^9, 
   3.8442556011199017`*^9}, 3.8442564524788313`*^9, {3.844256518651306*^9, 
   3.844256547664575*^9}, 3.844256829923978*^9, 3.844257201649585*^9, 
   3.844322568636755*^9, 3.844336666596654*^9, 3.844768630731509*^9, 
   3.8448353574239693`*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"361de46b-7a6a-4a88-a117-6ce42d6eb10b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) x \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498325574541*^9, {3.842678798330474*^9, 3.842678814853938*^9}, 
   3.8426789485283937`*^9, 3.842679736513926*^9, 3.8426811038129807`*^9, 
   3.843218150264638*^9, 3.843271998914051*^9, 3.843294933858087*^9, 
   3.843295064462037*^9, 3.8432976297415867`*^9, 3.843299442041643*^9, 
   3.843299501203354*^9, 3.843299611445793*^9, 3.843299672227927*^9, {
   3.843299744844088*^9, 3.8432997654103413`*^9}, 3.843300106802774*^9, 
   3.843300152448827*^9, 3.843618159926355*^9, 3.843621595987452*^9, 
   3.843706245649612*^9, 3.843712594300349*^9, 3.843712627806237*^9, 
   3.843714060687804*^9, 3.8437141189091043`*^9, 3.8437142437612333`*^9, 
   3.843714511890304*^9, 3.8437145797405148`*^9, 3.843723755326119*^9, 
   3.8437239392832117`*^9, 3.8437240393637047`*^9, 3.8437241604267273`*^9, 
   3.843724199334898*^9, 3.8437247966238728`*^9, 3.843725436757638*^9, 
   3.843726408330871*^9, 3.843726543445413*^9, {3.843726650777007*^9, 
   3.843726664457439*^9}, {3.843726885008399*^9, 3.843726901917183*^9}, 
   3.843727374889598*^9, {3.8437299859152937`*^9, 3.8437300137754927`*^9}, 
   3.843730280438672*^9, 3.843730349338669*^9, 3.8437303857995443`*^9, 
   3.84373048215324*^9, 3.8437306708772182`*^9, 3.843730841151717*^9, 
   3.843730995429851*^9, 3.8437312601109962`*^9, 3.8437313195393972`*^9, 
   3.843731545653225*^9, 3.84373175376921*^9, 3.843732566038484*^9, 
   3.843732616135379*^9, 3.8437328497482347`*^9, 3.8437329342193623`*^9, 
   3.843733000438541*^9, 3.843733037704974*^9, 3.843733089011121*^9, {
   3.843733224391226*^9, 3.84373324341085*^9}, {3.843733358240487*^9, 
   3.843733371716263*^9}, 3.843733773487625*^9, 3.843734582601602*^9, 
   3.843734767173099*^9, 3.843734850415361*^9, {3.84373496228436*^9, 
   3.843734988573007*^9}, 3.843735058997839*^9, 3.8437351417642937`*^9, 
   3.843735297048098*^9, {3.843735357319385*^9, 3.8437354237788258`*^9}, 
   3.843735712984581*^9, 3.84373578429531*^9, 3.843788593042897*^9, 
   3.843788691206193*^9, 3.843788731898679*^9, 3.8437888448895073`*^9, {
   3.843788898280051*^9, 3.843788928178841*^9}, 3.843788987513126*^9, 
   3.8437890906655197`*^9, 3.843789141501919*^9, 3.843789199583301*^9, 
   3.843789334469305*^9, 3.843789482282996*^9, 3.8437897770766087`*^9, {
   3.843789864651087*^9, 3.843789869148383*^9}, {3.843790262324407*^9, 
   3.843790290603178*^9}, 3.843790324167902*^9, 3.843790535666952*^9, 
   3.843790639719036*^9, {3.843790681881851*^9, 3.843790703662074*^9}, 
   3.843790911307477*^9, 3.843790947196164*^9, 3.843791130688995*^9, 
   3.8437912405161467`*^9, {3.843791327112768*^9, 3.84379134251582*^9}, {
   3.8437915070816097`*^9, 3.843791577970724*^9}, 3.843791725114696*^9, 
   3.843791775699836*^9, 3.8437918329110823`*^9, {3.843791945363226*^9, 
   3.84379195095362*^9}, 3.84379203157021*^9, 3.84379209791013*^9, 
   3.843792128720787*^9, 3.843792226887293*^9, {3.843792262439447*^9, 
   3.8437922924955587`*^9}, 3.843792328385405*^9, 3.8437923953366203`*^9, 
   3.8437976375457067`*^9, {3.8437978471582947`*^9, 3.843797867409272*^9}, 
   3.843797921163821*^9, {3.8437979518394117`*^9, 3.8437979763825493`*^9}, 
   3.843798041419283*^9, 3.8437983695869303`*^9, 3.843798563675662*^9, {
   3.8437985977507277`*^9, 3.843798607402549*^9}, 3.8437986635789843`*^9, 
   3.843798704367844*^9, {3.84379874120128*^9, 3.843798770420228*^9}, {
   3.843798891138892*^9, 3.843798920314356*^9}, 3.843798973443063*^9, 
   3.843799092261188*^9, 3.843799258962269*^9, 3.8437992974553413`*^9, 
   3.843799348569315*^9, 3.84379976584875*^9, {3.843799863127718*^9, 
   3.843799879796417*^9}, 3.843799910839423*^9, {3.843800008777233*^9, 
   3.843800040728561*^9}, 3.843800086594507*^9, 3.843800191985272*^9, {
   3.843800222562344*^9, 3.843800238877418*^9}, 3.8438015179631567`*^9, {
   3.843802016732129*^9, 3.8438020254099283`*^9}, 3.8438020924808407`*^9, 
   3.843805139843095*^9, 3.843805234719142*^9, 3.843807556493547*^9, 
   3.843807698781068*^9, 3.8438077758994503`*^9, 3.843807844312886*^9, 
   3.843807891916607*^9, 3.8438079462042027`*^9, 3.843808017737329*^9, 
   3.843808057955502*^9, 3.843808896597686*^9, {3.843808990983306*^9, 
   3.843809041994464*^9}, {3.843809093244557*^9, 3.843809121128376*^9}, 
   3.843809155181012*^9, {3.843809261817762*^9, 3.843809281704329*^9}, 
   3.843809314979197*^9, 3.843809409373011*^9, 3.843809481466854*^9, 
   3.843810017273551*^9, 3.843810415920738*^9, 3.843810463653039*^9, 
   3.843810502460741*^9, {3.8438105656818733`*^9, 3.843810593747696*^9}, 
   3.84381076573263*^9, 3.843810825607614*^9, 3.8438110279000998`*^9, {
   3.843811059441597*^9, 3.8438110790418777`*^9}, 3.843811150597701*^9, {
   3.843811182799568*^9, 3.843811203072081*^9}, {3.8438112345152817`*^9, 
   3.8438112490824547`*^9}, 3.843811330724169*^9, 3.843877655733178*^9, 
   3.843898650451097*^9, 3.843908774244721*^9, 3.843997488025362*^9, 
   3.844053741264184*^9, 3.8440538347952757`*^9, 3.844056599894125*^9, 
   3.844144938915653*^9, 3.844152196637293*^9, 3.844153766401519*^9, 
   3.844160975918067*^9, 3.844161158241164*^9, 3.844223609848641*^9, 
   3.844223649071699*^9, 3.84422565162221*^9, 3.844225893577878*^9, 
   3.844228098357541*^9, 3.844228975409416*^9, 3.844229410428607*^9, 
   3.844233628966075*^9, 3.844233704977871*^9, 3.8442338461002197`*^9, {
   3.844233929692808*^9, 3.844233978378937*^9}, 3.844234035268482*^9, 
   3.844234106206143*^9, 3.8442367104777203`*^9, 3.8442381030288277`*^9, 
   3.844238278192816*^9, 3.844246890999856*^9, 3.844254427079948*^9, 
   3.844254486165943*^9, 3.8442545327720947`*^9, 3.844254753852284*^9, 
   3.844254822096396*^9, 3.844254870173555*^9, 3.844254912457247*^9, 
   3.8442549443017797`*^9, 3.844255062616519*^9, 3.844255428728942*^9, {
   3.844255489551469*^9, 3.844255518293635*^9}, {3.844255571714807*^9, 
   3.8442556011199017`*^9}, 3.8442564524788313`*^9, {3.844256518651306*^9, 
   3.844256547664575*^9}, 3.844256829923978*^9, 3.844257201649585*^9, 
   3.844322568636755*^9, 3.844336666596654*^9, 3.844768630731509*^9, 
   3.844835357435535*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"666090b4-dfe1-4a4e-b43e-2092db56456a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498325574541*^9, {3.842678798330474*^9, 3.842678814853938*^9}, 
   3.8426789485283937`*^9, 3.842679736513926*^9, 3.8426811038129807`*^9, 
   3.843218150264638*^9, 3.843271998914051*^9, 3.843294933858087*^9, 
   3.843295064462037*^9, 3.8432976297415867`*^9, 3.843299442041643*^9, 
   3.843299501203354*^9, 3.843299611445793*^9, 3.843299672227927*^9, {
   3.843299744844088*^9, 3.8432997654103413`*^9}, 3.843300106802774*^9, 
   3.843300152448827*^9, 3.843618159926355*^9, 3.843621595987452*^9, 
   3.843706245649612*^9, 3.843712594300349*^9, 3.843712627806237*^9, 
   3.843714060687804*^9, 3.8437141189091043`*^9, 3.8437142437612333`*^9, 
   3.843714511890304*^9, 3.8437145797405148`*^9, 3.843723755326119*^9, 
   3.8437239392832117`*^9, 3.8437240393637047`*^9, 3.8437241604267273`*^9, 
   3.843724199334898*^9, 3.8437247966238728`*^9, 3.843725436757638*^9, 
   3.843726408330871*^9, 3.843726543445413*^9, {3.843726650777007*^9, 
   3.843726664457439*^9}, {3.843726885008399*^9, 3.843726901917183*^9}, 
   3.843727374889598*^9, {3.8437299859152937`*^9, 3.8437300137754927`*^9}, 
   3.843730280438672*^9, 3.843730349338669*^9, 3.8437303857995443`*^9, 
   3.84373048215324*^9, 3.8437306708772182`*^9, 3.843730841151717*^9, 
   3.843730995429851*^9, 3.8437312601109962`*^9, 3.8437313195393972`*^9, 
   3.843731545653225*^9, 3.84373175376921*^9, 3.843732566038484*^9, 
   3.843732616135379*^9, 3.8437328497482347`*^9, 3.8437329342193623`*^9, 
   3.843733000438541*^9, 3.843733037704974*^9, 3.843733089011121*^9, {
   3.843733224391226*^9, 3.84373324341085*^9}, {3.843733358240487*^9, 
   3.843733371716263*^9}, 3.843733773487625*^9, 3.843734582601602*^9, 
   3.843734767173099*^9, 3.843734850415361*^9, {3.84373496228436*^9, 
   3.843734988573007*^9}, 3.843735058997839*^9, 3.8437351417642937`*^9, 
   3.843735297048098*^9, {3.843735357319385*^9, 3.8437354237788258`*^9}, 
   3.843735712984581*^9, 3.84373578429531*^9, 3.843788593042897*^9, 
   3.843788691206193*^9, 3.843788731898679*^9, 3.8437888448895073`*^9, {
   3.843788898280051*^9, 3.843788928178841*^9}, 3.843788987513126*^9, 
   3.8437890906655197`*^9, 3.843789141501919*^9, 3.843789199583301*^9, 
   3.843789334469305*^9, 3.843789482282996*^9, 3.8437897770766087`*^9, {
   3.843789864651087*^9, 3.843789869148383*^9}, {3.843790262324407*^9, 
   3.843790290603178*^9}, 3.843790324167902*^9, 3.843790535666952*^9, 
   3.843790639719036*^9, {3.843790681881851*^9, 3.843790703662074*^9}, 
   3.843790911307477*^9, 3.843790947196164*^9, 3.843791130688995*^9, 
   3.8437912405161467`*^9, {3.843791327112768*^9, 3.84379134251582*^9}, {
   3.8437915070816097`*^9, 3.843791577970724*^9}, 3.843791725114696*^9, 
   3.843791775699836*^9, 3.8437918329110823`*^9, {3.843791945363226*^9, 
   3.84379195095362*^9}, 3.84379203157021*^9, 3.84379209791013*^9, 
   3.843792128720787*^9, 3.843792226887293*^9, {3.843792262439447*^9, 
   3.8437922924955587`*^9}, 3.843792328385405*^9, 3.8437923953366203`*^9, 
   3.8437976375457067`*^9, {3.8437978471582947`*^9, 3.843797867409272*^9}, 
   3.843797921163821*^9, {3.8437979518394117`*^9, 3.8437979763825493`*^9}, 
   3.843798041419283*^9, 3.8437983695869303`*^9, 3.843798563675662*^9, {
   3.8437985977507277`*^9, 3.843798607402549*^9}, 3.8437986635789843`*^9, 
   3.843798704367844*^9, {3.84379874120128*^9, 3.843798770420228*^9}, {
   3.843798891138892*^9, 3.843798920314356*^9}, 3.843798973443063*^9, 
   3.843799092261188*^9, 3.843799258962269*^9, 3.8437992974553413`*^9, 
   3.843799348569315*^9, 3.84379976584875*^9, {3.843799863127718*^9, 
   3.843799879796417*^9}, 3.843799910839423*^9, {3.843800008777233*^9, 
   3.843800040728561*^9}, 3.843800086594507*^9, 3.843800191985272*^9, {
   3.843800222562344*^9, 3.843800238877418*^9}, 3.8438015179631567`*^9, {
   3.843802016732129*^9, 3.8438020254099283`*^9}, 3.8438020924808407`*^9, 
   3.843805139843095*^9, 3.843805234719142*^9, 3.843807556493547*^9, 
   3.843807698781068*^9, 3.8438077758994503`*^9, 3.843807844312886*^9, 
   3.843807891916607*^9, 3.8438079462042027`*^9, 3.843808017737329*^9, 
   3.843808057955502*^9, 3.843808896597686*^9, {3.843808990983306*^9, 
   3.843809041994464*^9}, {3.843809093244557*^9, 3.843809121128376*^9}, 
   3.843809155181012*^9, {3.843809261817762*^9, 3.843809281704329*^9}, 
   3.843809314979197*^9, 3.843809409373011*^9, 3.843809481466854*^9, 
   3.843810017273551*^9, 3.843810415920738*^9, 3.843810463653039*^9, 
   3.843810502460741*^9, {3.8438105656818733`*^9, 3.843810593747696*^9}, 
   3.84381076573263*^9, 3.843810825607614*^9, 3.8438110279000998`*^9, {
   3.843811059441597*^9, 3.8438110790418777`*^9}, 3.843811150597701*^9, {
   3.843811182799568*^9, 3.843811203072081*^9}, {3.8438112345152817`*^9, 
   3.8438112490824547`*^9}, 3.843811330724169*^9, 3.843877655733178*^9, 
   3.843898650451097*^9, 3.843908774244721*^9, 3.843997488025362*^9, 
   3.844053741264184*^9, 3.8440538347952757`*^9, 3.844056599894125*^9, 
   3.844144938915653*^9, 3.844152196637293*^9, 3.844153766401519*^9, 
   3.844160975918067*^9, 3.844161158241164*^9, 3.844223609848641*^9, 
   3.844223649071699*^9, 3.84422565162221*^9, 3.844225893577878*^9, 
   3.844228098357541*^9, 3.844228975409416*^9, 3.844229410428607*^9, 
   3.844233628966075*^9, 3.844233704977871*^9, 3.8442338461002197`*^9, {
   3.844233929692808*^9, 3.844233978378937*^9}, 3.844234035268482*^9, 
   3.844234106206143*^9, 3.8442367104777203`*^9, 3.8442381030288277`*^9, 
   3.844238278192816*^9, 3.844246890999856*^9, 3.844254427079948*^9, 
   3.844254486165943*^9, 3.8442545327720947`*^9, 3.844254753852284*^9, 
   3.844254822096396*^9, 3.844254870173555*^9, 3.844254912457247*^9, 
   3.8442549443017797`*^9, 3.844255062616519*^9, 3.844255428728942*^9, {
   3.844255489551469*^9, 3.844255518293635*^9}, {3.844255571714807*^9, 
   3.8442556011199017`*^9}, 3.8442564524788313`*^9, {3.844256518651306*^9, 
   3.844256547664575*^9}, 3.844256829923978*^9, 3.844257201649585*^9, 
   3.844322568636755*^9, 3.844336666596654*^9, 3.844768630731509*^9, 
   3.844835357438229*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"1fa89616-8129-40ac-8f4e-694801c80846"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498325574541*^9, {3.842678798330474*^9, 3.842678814853938*^9}, 
   3.8426789485283937`*^9, 3.842679736513926*^9, 3.8426811038129807`*^9, 
   3.843218150264638*^9, 3.843271998914051*^9, 3.843294933858087*^9, 
   3.843295064462037*^9, 3.8432976297415867`*^9, 3.843299442041643*^9, 
   3.843299501203354*^9, 3.843299611445793*^9, 3.843299672227927*^9, {
   3.843299744844088*^9, 3.8432997654103413`*^9}, 3.843300106802774*^9, 
   3.843300152448827*^9, 3.843618159926355*^9, 3.843621595987452*^9, 
   3.843706245649612*^9, 3.843712594300349*^9, 3.843712627806237*^9, 
   3.843714060687804*^9, 3.8437141189091043`*^9, 3.8437142437612333`*^9, 
   3.843714511890304*^9, 3.8437145797405148`*^9, 3.843723755326119*^9, 
   3.8437239392832117`*^9, 3.8437240393637047`*^9, 3.8437241604267273`*^9, 
   3.843724199334898*^9, 3.8437247966238728`*^9, 3.843725436757638*^9, 
   3.843726408330871*^9, 3.843726543445413*^9, {3.843726650777007*^9, 
   3.843726664457439*^9}, {3.843726885008399*^9, 3.843726901917183*^9}, 
   3.843727374889598*^9, {3.8437299859152937`*^9, 3.8437300137754927`*^9}, 
   3.843730280438672*^9, 3.843730349338669*^9, 3.8437303857995443`*^9, 
   3.84373048215324*^9, 3.8437306708772182`*^9, 3.843730841151717*^9, 
   3.843730995429851*^9, 3.8437312601109962`*^9, 3.8437313195393972`*^9, 
   3.843731545653225*^9, 3.84373175376921*^9, 3.843732566038484*^9, 
   3.843732616135379*^9, 3.8437328497482347`*^9, 3.8437329342193623`*^9, 
   3.843733000438541*^9, 3.843733037704974*^9, 3.843733089011121*^9, {
   3.843733224391226*^9, 3.84373324341085*^9}, {3.843733358240487*^9, 
   3.843733371716263*^9}, 3.843733773487625*^9, 3.843734582601602*^9, 
   3.843734767173099*^9, 3.843734850415361*^9, {3.84373496228436*^9, 
   3.843734988573007*^9}, 3.843735058997839*^9, 3.8437351417642937`*^9, 
   3.843735297048098*^9, {3.843735357319385*^9, 3.8437354237788258`*^9}, 
   3.843735712984581*^9, 3.84373578429531*^9, 3.843788593042897*^9, 
   3.843788691206193*^9, 3.843788731898679*^9, 3.8437888448895073`*^9, {
   3.843788898280051*^9, 3.843788928178841*^9}, 3.843788987513126*^9, 
   3.8437890906655197`*^9, 3.843789141501919*^9, 3.843789199583301*^9, 
   3.843789334469305*^9, 3.843789482282996*^9, 3.8437897770766087`*^9, {
   3.843789864651087*^9, 3.843789869148383*^9}, {3.843790262324407*^9, 
   3.843790290603178*^9}, 3.843790324167902*^9, 3.843790535666952*^9, 
   3.843790639719036*^9, {3.843790681881851*^9, 3.843790703662074*^9}, 
   3.843790911307477*^9, 3.843790947196164*^9, 3.843791130688995*^9, 
   3.8437912405161467`*^9, {3.843791327112768*^9, 3.84379134251582*^9}, {
   3.8437915070816097`*^9, 3.843791577970724*^9}, 3.843791725114696*^9, 
   3.843791775699836*^9, 3.8437918329110823`*^9, {3.843791945363226*^9, 
   3.84379195095362*^9}, 3.84379203157021*^9, 3.84379209791013*^9, 
   3.843792128720787*^9, 3.843792226887293*^9, {3.843792262439447*^9, 
   3.8437922924955587`*^9}, 3.843792328385405*^9, 3.8437923953366203`*^9, 
   3.8437976375457067`*^9, {3.8437978471582947`*^9, 3.843797867409272*^9}, 
   3.843797921163821*^9, {3.8437979518394117`*^9, 3.8437979763825493`*^9}, 
   3.843798041419283*^9, 3.8437983695869303`*^9, 3.843798563675662*^9, {
   3.8437985977507277`*^9, 3.843798607402549*^9}, 3.8437986635789843`*^9, 
   3.843798704367844*^9, {3.84379874120128*^9, 3.843798770420228*^9}, {
   3.843798891138892*^9, 3.843798920314356*^9}, 3.843798973443063*^9, 
   3.843799092261188*^9, 3.843799258962269*^9, 3.8437992974553413`*^9, 
   3.843799348569315*^9, 3.84379976584875*^9, {3.843799863127718*^9, 
   3.843799879796417*^9}, 3.843799910839423*^9, {3.843800008777233*^9, 
   3.843800040728561*^9}, 3.843800086594507*^9, 3.843800191985272*^9, {
   3.843800222562344*^9, 3.843800238877418*^9}, 3.8438015179631567`*^9, {
   3.843802016732129*^9, 3.8438020254099283`*^9}, 3.8438020924808407`*^9, 
   3.843805139843095*^9, 3.843805234719142*^9, 3.843807556493547*^9, 
   3.843807698781068*^9, 3.8438077758994503`*^9, 3.843807844312886*^9, 
   3.843807891916607*^9, 3.8438079462042027`*^9, 3.843808017737329*^9, 
   3.843808057955502*^9, 3.843808896597686*^9, {3.843808990983306*^9, 
   3.843809041994464*^9}, {3.843809093244557*^9, 3.843809121128376*^9}, 
   3.843809155181012*^9, {3.843809261817762*^9, 3.843809281704329*^9}, 
   3.843809314979197*^9, 3.843809409373011*^9, 3.843809481466854*^9, 
   3.843810017273551*^9, 3.843810415920738*^9, 3.843810463653039*^9, 
   3.843810502460741*^9, {3.8438105656818733`*^9, 3.843810593747696*^9}, 
   3.84381076573263*^9, 3.843810825607614*^9, 3.8438110279000998`*^9, {
   3.843811059441597*^9, 3.8438110790418777`*^9}, 3.843811150597701*^9, {
   3.843811182799568*^9, 3.843811203072081*^9}, {3.8438112345152817`*^9, 
   3.8438112490824547`*^9}, 3.843811330724169*^9, 3.843877655733178*^9, 
   3.843898650451097*^9, 3.843908774244721*^9, 3.843997488025362*^9, 
   3.844053741264184*^9, 3.8440538347952757`*^9, 3.844056599894125*^9, 
   3.844144938915653*^9, 3.844152196637293*^9, 3.844153766401519*^9, 
   3.844160975918067*^9, 3.844161158241164*^9, 3.844223609848641*^9, 
   3.844223649071699*^9, 3.84422565162221*^9, 3.844225893577878*^9, 
   3.844228098357541*^9, 3.844228975409416*^9, 3.844229410428607*^9, 
   3.844233628966075*^9, 3.844233704977871*^9, 3.8442338461002197`*^9, {
   3.844233929692808*^9, 3.844233978378937*^9}, 3.844234035268482*^9, 
   3.844234106206143*^9, 3.8442367104777203`*^9, 3.8442381030288277`*^9, 
   3.844238278192816*^9, 3.844246890999856*^9, 3.844254427079948*^9, 
   3.844254486165943*^9, 3.8442545327720947`*^9, 3.844254753852284*^9, 
   3.844254822096396*^9, 3.844254870173555*^9, 3.844254912457247*^9, 
   3.8442549443017797`*^9, 3.844255062616519*^9, 3.844255428728942*^9, {
   3.844255489551469*^9, 3.844255518293635*^9}, {3.844255571714807*^9, 
   3.8442556011199017`*^9}, 3.8442564524788313`*^9, {3.844256518651306*^9, 
   3.844256547664575*^9}, 3.844256829923978*^9, 3.844257201649585*^9, 
   3.844322568636755*^9, 3.844336666596654*^9, 3.844768630731509*^9, 
   3.8448353574426613`*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"2ce68d42-e97a-46fa-bd30-08334776e08e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<so(4n)\>\"", ",", "\"\<so(4n)\>\""}], "}"}], ",", 
     "\"\<sp(4n-8)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(12n-20)\>\"", ",", "\"\<so(12n-20)\>\""}], "}"}], ",", 
     "\"\<sp(8n-22)\>\"", ",", "\"\<so(8n+2)\>\"", ",", "\"\<so(4p+2)\>\""}], 
    "}"}]}], ";", 
  RowBox[{"flavournames", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(16)\>\"", ",", "\"\<so(4n-42)\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844256846817905*^9, 3.8442568554558897`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c9c3ebeb-c502-48d6-86f5-5554588b68c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournames"}], "]"}]], "Input",
 CellChangeTimes->{{3.842498335762066*^9, 3.8424984114223213`*^9}, {
   3.842678944505858*^9, 3.842678944567648*^9}, {3.84380158260146*^9, 
   3.843801605944137*^9}, {3.8442379354214563`*^9, 3.8442380850726843`*^9}, 
   3.8442382899848623`*^9, {3.8442568393073378`*^9, 3.8442568451034946`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"17c58619-245d-4d5f-8222-5dada0e45622"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16}, {
       Null, {{1, 2}, {1, 3}, {2, 3}, {1, 2}, {1, 9}, {2, 9}, {3, 10}, {3, 
        11}, {10, 11}, {3, 4}, {3, 5}, {4, 5}, {4, 5}, {4, 6}, {5, 6}, {4, 
        5}, {4, 12}, {5, 12}, {6, 7}, {6, 8}, {6, 13}, {6, 14}, {13, 14}, {7, 
        15}, {8, 16}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {6, 
         0}, {7, 0}, {8, 0}, {1, -1}, {2, -1}, {3, -1}, {4, -1}, {5, -1}, {
         6, -1}, {7, -1}, {8, -1}}, 
        VertexLabels -> {
         "Name", 9 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 14 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-20)\\\"\"]\)"}, {Above, Below}], 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(8n-22)\\\"\"]\)"}, {
            Above, Below}], 13 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 16 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n-42)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-20)\\\"\"]\)"}, {Above, Below}], 15 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(16)\\\"\"]\)"}, {
            Above, Below}], 12 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 8 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4p+2)\\\"\"]\)"}, {
            Above, Below}], 7 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(8n+2)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)"}, {
            Above, Below}], 10 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(4n-8)\\\"\"]\)"}, {
            Above, Below}], 11 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         11 -> "Square", 2 -> "Circle", 3 -> "Circle", 12 -> "Square", 4 -> 
          "Circle", 16 -> "Square", 10 -> "Square", 8 -> "Circle", 14 -> 
          "Square", 7 -> "Circle", 9 -> "Square", 6 -> "Circle", 5 -> 
          "Circle", 1 -> "Circle", 13 -> "Square", 15 -> "Square"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \"Superscript\", \
Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4n)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(4n-8)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-20)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(12n-20)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(8n-22)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(8n+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4p+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(16)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n-42)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[BezierCurveBox[{{1., 0.}, {1.4999999999999984`, 
          0.1644407471831161}, {2., 0.}}], 0.05338164251207729], 
         ArrowBox[BezierCurveBox[{{1., 0.}, {
          1.4999999999999984`, -0.1644407471831161}, {2., 0.}}], 
          0.05338164251207729], 
         ArrowBox[{{1., 0.}, {3., 0.}}, 0.05338164251207729], 
         ArrowBox[{{1., 0.}, {1., -1.}}, 0.05338164251207729], 
         ArrowBox[{{2., 0.}, {3., 0.}}, 0.05338164251207729], 
         ArrowBox[{{2., 0.}, {1., -1.}}, 0.05338164251207729], 
         ArrowBox[{{3., 0.}, {4., 0.}}, 0.05338164251207729], 
         ArrowBox[{{3., 0.}, {5., 0.}}, 0.05338164251207729], 
         ArrowBox[{{3., 0.}, {2., -1.}}, 0.05338164251207729], 
         ArrowBox[{{3., 0.}, {3., -1.}}, 0.05338164251207729], 
         ArrowBox[BezierCurveBox[{{4., 0.}, {4.5, 0.1644407471831153}, {5., 
          0.}}], 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {5., 0.}}, 0.05338164251207729], 
         ArrowBox[BezierCurveBox[{{4., 0.}, {4.5, -0.1644407471831153}, {5., 
          0.}}], 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {6., 0.}}, 0.05338164251207729], 
         ArrowBox[{{4., 0.}, {4., -1.}}, 0.05338164251207729], 
         ArrowBox[{{5., 0.}, {6., 0.}}, 0.05338164251207729], 
         ArrowBox[{{5., 0.}, {4., -1.}}, 0.05338164251207729], 
         ArrowBox[{{6., 0.}, {7., 0.}}, 0.05338164251207729], 
         ArrowBox[{{6., 0.}, {8., 0.}}, 0.05338164251207729], 
         ArrowBox[{{6., 0.}, {5., -1.}}, 0.05338164251207729], 
         ArrowBox[{{6., 0.}, {6., -1.}}, 0.05338164251207729], 
         ArrowBox[{{7., 0.}, {7., -1.}}, 0.05338164251207729], 
         ArrowBox[{{8., 0.}, {8., -1.}}, 0.05338164251207729], 
         ArrowBox[{{2., -1.}, {3., -1.}}, 0.05338164251207729], 
         ArrowBox[{{5., -1.}, {6., -1.}}, 0.05338164251207729]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.05338164251207729], 
          InsetBox["1", Offset[{0, 2}, {1., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4n)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.05338164251207729], 
          InsetBox["2", Offset[{0, 2}, {2., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4n)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.05338164251207729], 
          InsetBox["3", Offset[{0, 2}, {3., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(4n-8)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {3., -0.05338164251207729}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{4., 0.}, 0.05338164251207729], 
          InsetBox["4", Offset[{0, 2}, {4., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(12n-20)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{5., 0.}, 0.05338164251207729], 
          InsetBox["5", Offset[{0, 2}, {5., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(12n-20)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{6., 0.}, 0.05338164251207729], 
          InsetBox["6", Offset[{0, 2}, {6., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(8n-22)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -0.05338164251207729}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{7., 0.}, 0.05338164251207729], 
          InsetBox["7", Offset[{0, 2}, {7., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(8n+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {7., -0.05338164251207729}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{8., 0.}, 0.05338164251207729], 
          InsetBox["8", Offset[{0, 2}, {8., 0.05338164251207729}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4p+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {8., -0.05338164251207729}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9528985475845411, -1.047101452415459}, 
           {1.047101452415459, -0.9528985475845411}], 
          InsetBox["9", Offset[{0, 2}, {1., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.952898547584541, -1.047101452415459}, \
{2.047101452415459, -0.9528985475845411}], 
          InsetBox["10", Offset[{0, 2}, {2., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.952898547584541, -1.047101452415459}, \
{3.047101452415459, -0.9528985475845411}], 
          InsetBox["11", Offset[{0, 2}, {3., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{3.952898547584541, -1.047101452415459}, \
{4.047101452415459, -0.9528985475845411}], 
          InsetBox["12", Offset[{0, 2}, {4., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{4.952898547584541, -1.047101452415459}, \
{5.047101452415459, -0.9528985475845411}], 
          InsetBox["13", Offset[{0, 2}, {5., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{5.952898547584541, -1.047101452415459}, \
{6.047101452415459, -0.9528985475845411}], 
          InsetBox["14", Offset[{0, 2}, {6., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{6.952898547584541, -1.047101452415459}, \
{7.047101452415459, -0.9528985475845411}], 
          InsetBox["15", Offset[{0, 2}, {7., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(16)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {7., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{7.952898547584541, -1.047101452415459}, \
{8.04710145241546, -0.9528985475845411}], 
          InsetBox["16", Offset[{0, 2}, {8., -0.9466183574879227}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(4n-42)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {8., -1.0533816425120772}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.842498411810254*^9, 3.842678798432746*^9, 3.842678951003887*^9, 
   3.842679736621352*^9, 3.842681103916716*^9, 3.843218150369239*^9, 
   3.843271999026251*^9, 3.843294933958541*^9, 3.84329506452705*^9, 
   3.8432976298192587`*^9, 3.843299442124646*^9, 3.843299501309045*^9, 
   3.843299611551416*^9, 3.843299672350624*^9, {3.843299744971868*^9, 
   3.8432997655093184`*^9}, 3.8433001069285994`*^9, 3.843300152578936*^9, 
   3.843618160052088*^9, 3.8436215961155148`*^9, 3.8437062458871403`*^9, 
   3.843712594452965*^9, 3.8437126279304237`*^9, 3.843714060866016*^9, 
   3.8437141190953207`*^9, 3.843714243933778*^9, 3.843714512082267*^9, 
   3.843714579919697*^9, 3.843723755574424*^9, 3.8437239395204477`*^9, 
   3.843724039539324*^9, 3.8437241606738157`*^9, 3.843724199524485*^9, 
   3.843724796878092*^9, 3.8437264086898203`*^9, 3.8437265438389597`*^9, {
   3.84372665118611*^9, 3.8437266648591022`*^9}, {3.843726885233296*^9, 
   3.8437269022021093`*^9}, 3.843727375079096*^9, {3.843729986074938*^9, 
   3.8437300139636106`*^9}, 3.843730280625306*^9, 3.843730349558353*^9, 
   3.843730386071928*^9, 3.843730482493692*^9, 3.8437306711967077`*^9, 
   3.843730841435081*^9, 3.843730995738261*^9, 3.843731260384623*^9, 
   3.843731319851294*^9, 3.843731545845914*^9, 3.843731753956027*^9, 
   3.84373256623777*^9, 3.84373261638741*^9, 3.8437328499666977`*^9, 
   3.843732934469254*^9, 3.843733000660575*^9, 3.8437330379394712`*^9, 
   3.8437330892755404`*^9, {3.8437332246388483`*^9, 3.8437332436554747`*^9}, {
   3.843733358470932*^9, 3.8437333719414387`*^9}, 3.843733773755672*^9, 
   3.8437345828819447`*^9, 3.8437347674474983`*^9, 3.843734850742908*^9, {
   3.8437349625724916`*^9, 3.843734988825451*^9}, 3.843735059253085*^9, 
   3.843735142079009*^9, 3.8437352973163013`*^9, {3.843735357525922*^9, 
   3.843735423940234*^9}, 3.843735713148028*^9, 3.843735784455063*^9, 
   3.8437885932147713`*^9, 3.843788691434142*^9, 3.843788732141561*^9, 
   3.843788845107707*^9, {3.843788898508135*^9, 3.843788928446815*^9}, 
   3.843788987815506*^9, 3.843789090889112*^9, 3.843789141738285*^9, 
   3.8437891998740396`*^9, 3.8437893347818623`*^9, 3.8437894826650867`*^9, 
   3.843789777501791*^9, {3.843789865158486*^9, 3.843789869534793*^9}, {
   3.843790262722748*^9, 3.84379029102591*^9}, 3.8437903245856524`*^9, 
   3.843790536048064*^9, 3.843790640065281*^9, {3.843790682245038*^9, 
   3.843790704060155*^9}, 3.843790911673788*^9, 3.843790947497999*^9, 
   3.843791130992795*^9, 3.843791240811915*^9, {3.843791327412018*^9, 
   3.84379134277781*^9}, {3.843791507386936*^9, 3.84379157829274*^9}, 
   3.843791725513451*^9, 3.84379177602512*^9, 3.8437918332159224`*^9, {
   3.843791945692432*^9, 3.8437919514713783`*^9}, 3.8437920319935827`*^9, 
   3.8437920983494387`*^9, 3.843792129201247*^9, 3.8437922272845163`*^9, {
   3.8437922627809772`*^9, 3.843792292877184*^9}, 3.8437923287942743`*^9, 
   3.8437923957855377`*^9, 3.843797637881784*^9, {3.84379784749065*^9, 
   3.843797867746997*^9}, 3.843797921535844*^9, {3.843797952244232*^9, 
   3.843797976768862*^9}, 3.843798041762239*^9, 3.843798369982152*^9, 
   3.8437985640179653`*^9, {3.8437985981120377`*^9, 3.843798607750556*^9}, 
   3.843798663874323*^9, 3.8437987046908283`*^9, {3.843798741552959*^9, 
   3.8437987707698936`*^9}, {3.843798891458466*^9, 3.8437989206210527`*^9}, 
   3.8437989737443857`*^9, 3.843799092584695*^9, 3.8437992592743464`*^9, 
   3.843799297763103*^9, 3.843799348889174*^9, 3.84379976616928*^9, {
   3.8437998634590387`*^9, 3.843799880122424*^9}, 3.843799911174295*^9, {
   3.843800009071663*^9, 3.843800041100609*^9}, 3.843800086903919*^9, 
   3.843800192337296*^9, {3.843800222912787*^9, 3.843800239208662*^9}, 
   3.843801518281807*^9, 3.843801606789118*^9, {3.843802017107917*^9, 
   3.8438020258580008`*^9}, 3.843802092959491*^9, 3.843805140369443*^9, 
   3.843805235205405*^9, 3.843807556977594*^9, 3.843807699232493*^9, 
   3.8438077763839693`*^9, 3.8438078447401047`*^9, 3.843807892383767*^9, 
   3.843807946926268*^9, 3.843808018427092*^9, 3.843808058656711*^9, 
   3.843808897299013*^9, {3.843808991674115*^9, 3.843809042677704*^9}, {
   3.843809094240032*^9, 3.843809121738534*^9}, 3.84380915590176*^9, {
   3.843809262424836*^9, 3.8438092823201637`*^9}, 3.8438093156146307`*^9, 
   3.8438094100114737`*^9, 3.8438094821530943`*^9, 3.843810017909198*^9, 
   3.843810416521339*^9, 3.84381046425801*^9, 3.8438105030679483`*^9, {
   3.843810566312492*^9, 3.843810594353698*^9}, 3.843810766356551*^9, 
   3.843810826225082*^9, 3.843811028422227*^9, {3.843811059995743*^9, 
   3.8438110795722322`*^9}, 3.843811151093671*^9, {3.843811183314804*^9, 
   3.843811203588806*^9}, {3.843811235019752*^9, 3.8438112495868397`*^9}, 
   3.843811331232051*^9, 3.8438776562353067`*^9, 3.843898650964121*^9, 
   3.843908774747756*^9, 3.843997488553307*^9, 3.844053741754479*^9, 
   3.844053835315301*^9, 3.8440566004024563`*^9, 3.844144939420703*^9, 
   3.844152197129652*^9, 3.844153766969442*^9, 3.8441609765737143`*^9, 
   3.8441611589067*^9, 3.8442236103436813`*^9, 3.844223649705742*^9, 
   3.844225655187046*^9, 3.844225894268755*^9, 3.844228099128118*^9, 
   3.8442289762970467`*^9, 3.844229411255311*^9, 3.844233629755929*^9, 
   3.8442337052872047`*^9, 3.844233846380494*^9, {3.844233930007061*^9, 
   3.8442339786652403`*^9}, 3.844234035535521*^9, 3.844234106486765*^9, 
   3.844236710750441*^9, 3.844238134375946*^9, 3.844238291480309*^9, 
   3.8442468913754387`*^9, 3.8442544274538183`*^9, 3.84425448651422*^9, 
   3.844254533110448*^9, 3.84425475425325*^9, 3.84425482229967*^9, 
   3.844254870406083*^9, 3.8442549126773767`*^9, 3.84425494437996*^9, 
   3.844255062852105*^9, 3.844255429182122*^9, {3.84425548988133*^9, 
   3.844255518477374*^9}, {3.8442555722350273`*^9, 3.844255601590082*^9}, 
   3.84425645271201*^9, {3.844256518885438*^9, 3.844256548049808*^9}, 
   3.844256857767682*^9, 3.844257201961187*^9, 3.844322568882804*^9, 
   3.844336670901198*^9, 3.844768631047598*^9, 3.844835357561026*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"55d06e64-1efc-437b-a769-89f770c2849f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Type 3\[CloseCurlyQuote]", "Subsubsection",
 CellChangeTimes->{{3.8448353896310167`*^9, 
  3.8448353944150677`*^9}},ExpressionUUID->"37e160a4-774d-4417-8eee-\
888d15066897"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQe0FEUWhkkCC0hSEHQ5BxCWFcUlLTlIEsk5ShAkCJKWnASUKCAKLLAK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     
     "], {{0, 155.}, {411., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{262.3242431640623, Automatic},
   ImageSizeRaw->{411., 155.},
   PlotRange->{{0, 411.}, {0, 155.}}], ";"}]], "Input",
 CellChangeTimes->{
  3.84477178268826*^9, {3.844835397693783*^9, 
   3.8448354089525423`*^9}},ExpressionUUID->"be2f4980-36b4-45d6-949a-\
f6212d2eeb9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"3", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"4", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"5", "->", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"6", "->", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"8", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"9", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"10", "->", "1"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "->", "2"}], ",", 
       RowBox[{"12", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "->", "2"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strings", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"8", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"6", "->", "3"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "3"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "3"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"6", "->", "3"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.844768936339344*^9, 3.844768947171275*^9}, {
   3.844769801446919*^9, 3.844770058113139*^9}, {3.844770126864311*^9, 
   3.844770176615693*^9}, {3.844770286469223*^9, 3.8447702988995657`*^9}, 
   3.844835419840995*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"f598e473-b73c-46a0-9fe5-965f26b6478a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8447703615654907`*^9, 3.844770367313374*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"4457ebb8-b3a2-41c9-9357-66718b963d4c"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.844770368388933*^9, 3.844835358060268*^9, 
  3.844835436927047*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"9628f5df-6efe-4294-ab68-a0010f542ee0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.844770368388933*^9, 3.844835358060268*^9, 
  3.844835437029354*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"c8879eef-c8f8-4949-8b06-97b374dfb2ff"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.844770368388933*^9, 3.844835358060268*^9, 
  3.844835437038818*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"d6d92507-da2f-4a1c-bec5-eb9a2b27afc2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.844770368388933*^9, 3.844835358060268*^9, 
  3.8448354370414867`*^9},
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"d8b79239-49e0-40f8-b90a-403f58c3ea18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<sp(74)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(176)\>\"", ",", "\"\<so(176)\>\""}], "}"}], ",", 
     "\"\<sp(92)\>\"", ",", "\"\<so(102)\>\"", ",", "\"\<so(102)\>\""}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<so(136)\>\"", ",", "\"\<so(136)\>\""}], "}"}], ",", 
     "\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(2)\>\"", ",", "\"\<sp(2)\>\""}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8448354394985657`*^9, 3.844835527749442*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"d945704e-ee4a-4abd-8cca-e5ea9b1df131"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13}, {
       Null, {{1, 2}, {1, 3}, {2, 3}, {2, 3}, {2, 4}, {3, 4}, {4, 5}, {4, 
        6}, {1, 7}, {1, 8}, {7, 8}, {2, 3}, {2, 9}, {3, 9}, {4, 10}, {4, 
        11}, {10, 11}, {5, 12}, {6, 13}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {6, 
         0}, {1, -1}, {2, -1}, {3, -1}, {4, -1}, {5, -1}, {6, -1}, {7, -1}}, 
        VertexLabels -> {
         "Name", 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(102)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(176)\\\"\"]\)"}, \
{Above, Below}], 11 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(102)\\\"\"]\)"}, {
            Above, Below}], 8 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(136)\\\"\"]\)"}, \
{Above, Below}], 7 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(136)\\\"\"]\)"}, \
{Above, Below}], 10 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 9 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(92)\\\"\"]\)"}, {
            Above, Below}], 12 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 13 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(176)\\\"\"]\)"}, \
{Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(74)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         5 -> "Circle", 6 -> "Circle", 9 -> "Square", 8 -> "Square", 12 -> 
          "Square", 1 -> "Circle", 13 -> "Square", 4 -> "Circle", 11 -> 
          "Square", 10 -> "Square", 2 -> "Circle", 7 -> "Square", 3 -> 
          "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(74)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(176)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(176)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(92)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(102)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(102)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(136)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(136)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{1., 0.}, {2., 0.}}, 0.04847715736040609], 
         ArrowBox[{{1., 0.}, {3., 0.}}, 0.04847715736040609], 
         ArrowBox[{{1., 0.}, {1., -1.}}, 0.04847715736040609], 
         ArrowBox[{{1., 0.}, {2., -1.}}, 0.04847715736040609], 
         ArrowBox[BezierCurveBox[{{2., 0.}, {2.4999999999999996`, 
          0.16444074718311652`}, {3., 0.}}], 0.04847715736040609], 
         ArrowBox[{{2., 0.}, {3., 0.}}, 0.04847715736040609], 
         ArrowBox[BezierCurveBox[{{2., 0.}, {
          2.4999999999999996`, -0.16444074718311652`}, {3., 0.}}], 
          0.04847715736040609], 
         ArrowBox[{{2., 0.}, {4., 0.}}, 0.04847715736040609], 
         ArrowBox[{{2., 0.}, {3., -1.}}, 0.04847715736040609], 
         ArrowBox[{{3., 0.}, {4., 0.}}, 0.04847715736040609], 
         ArrowBox[{{3., 0.}, {3., -1.}}, 0.04847715736040609], 
         ArrowBox[{{4., 0.}, {5., 0.}}, 0.04847715736040609], 
         ArrowBox[{{4., 0.}, {6., 0.}}, 0.04847715736040609], 
         ArrowBox[{{4., 0.}, {4., -1.}}, 0.04847715736040609], 
         ArrowBox[{{4., 0.}, {5., -1.}}, 0.04847715736040609], 
         ArrowBox[{{5., 0.}, {6., -1.}}, 0.04847715736040609], 
         ArrowBox[{{6., 0.}, {7., -1.}}, 0.04847715736040609], 
         ArrowBox[{{1., -1.}, {2., -1.}}, 0.04847715736040609], 
         ArrowBox[{{4., -1.}, {5., -1.}}, 0.04847715736040609]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.04847715736040609], 
          InsetBox["1", Offset[{0, 2}, {1., 0.04847715736040609}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(74)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.04847715736040609}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.04847715736040609], 
          InsetBox["2", Offset[{0, 2}, {2., 0.04847715736040609}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(176)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -0.04847715736040609}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.04847715736040609], 
          InsetBox["3", Offset[{0, 2}, {3., 0.04847715736040609}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(176)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -0.04847715736040609}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{4., 0.}, 0.04847715736040609], 
          InsetBox["4", Offset[{0, 2}, {4., 0.04847715736040609}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(92)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {4., -0.04847715736040609}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{5., 0.}, 0.04847715736040609], 
          InsetBox["5", Offset[{0, 2}, {5., 0.04847715736040609}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(102)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -0.04847715736040609}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{6., 0.}, 0.04847715736040609], 
          InsetBox["6", Offset[{0, 2}, {6., 0.04847715736040609}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(102)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -0.04847715736040609}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9572260347715736, -1.0427739652284265}, \
{1.0427739652284265, -0.9572260347715736}], 
          InsetBox["7", Offset[{0, 2}, {1., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(136)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.9572260347715735, -1.0427739652284265}, \
{2.0427739652284265, -0.9572260347715736}], 
          InsetBox["8", Offset[{0, 2}, {2., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(136)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.9572260347715735, -1.0427739652284265}, \
{3.0427739652284265, -0.9572260347715736}], 
          InsetBox["9", Offset[{0, 2}, {3., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{3.9572260347715735, -1.0427739652284265}, \
{4.0427739652284265, -0.9572260347715736}], 
          InsetBox["10", Offset[{0, 2}, {4., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{4.9572260347715735, -1.0427739652284265}, \
{5.0427739652284265, -0.9572260347715736}], 
          InsetBox["11", Offset[{0, 2}, {5., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{5.9572260347715735, -1.0427739652284265}, \
{6.0427739652284265, -0.9572260347715736}], 
          InsetBox["12", Offset[{0, 2}, {6., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{6.9572260347715735, -1.0427739652284265}, \
{7.0427739652284265, -0.9572260347715736}], 
          InsetBox["13", Offset[{0, 2}, {7., -0.9515228426395939}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {7., -1.0484771573604061}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{3.8448355283089037`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"953c767f-4936-4bcc-9294-0dabe678af1d"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quiver Classification Type 4 Example ", "Subsection",
 CellChangeTimes->{{3.842498432516285*^9, 3.842498436212434*^9}, {
   3.842680903642527*^9, 3.842680906514153*^9}, {3.8432893764653187`*^9, 
   3.843289376521059*^9}, 
   3.843540985817511*^9},ExpressionUUID->"c190f4d0-e099-4c5f-8368-\
c5c8e4e83f9f"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3Qm8VdP///FU6Esl4zdjMitzUsZk7muIosjYLBkrc4RMyTx9TcWjRCSZ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     
     "], {{0, 203.}, {709., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY
UBHBMqKDIAqODkXGgliwIIoN+4AMCuo6WLChsg9Ywszst7vfnu879/45Offc
c27ezXeeYXJmRAoMAJDjkSGCm8OSybh5kWrIh2iJXCyUCPgciUIgFMiYyRBi
ZFOQAVDYXKk0HUa8MiQKWUSgLyMuPoGBGwBEQAUEoAooXJ5cygoPDx33npr/
Ku/vgPGA4KbNeKx///6/CpUvkPMAgBIRTubLeRkItyE6yJPKFACgahC7cY5C
Os6dCNNlSIII946zcJLfjXPyBKPxEz5REX4I6wKAJ3O5MiEAZAvEzsjmCZE4
5CCE7SR8sQThXIS9eCIuH+EWhGdlZGSO8+8IWyD+UuSMyAgzk/8UU/iX+MnK
+FyuUMmTdU0Ini2WS9O5ef/n0fxvyUjPmtrDDFGySBYUgczIrwndTcsMUbIk
eV7YFIv5E/4TLMoKip5intwvYYr5XHaIcm36vNApThEHcJRxFJyoKRbI/SOn
WJYZodwrRebHmmKubHrfrLRopV0k4Cjj54uiYqc4Wxwzb4rlaZEh0z5+Srss
K0KZv0AS6Du9b4Cy9gz5n+oVc5RrFaKoIGXt3On8BRLWdEx5nDI3voDtP+0T
rfSXKnyVe0nTw5X+gvRApV2eHalcq0Aezum14cozTOUGh08xCAehwAE4AVfg
DIIAWyHIVYwX4ZcpzZOJhSIFg4XcNAGDI+HZzmI42DnYAzB+bycfhbd3J+4j
pImftonZALj0AwALpm28RgCO0wFQb5y2WT5CUiACcJrKy5JlT9rQ4wMG+UdQ
BXSgDfSBMbAANkh+LsAD+AB/EAzCQBSIB4sAD4hABpCBHLAMrAJFoARsAttA
BdgD9oEacBgcBc3gBDgDLoAr4Dq4DR6AXjAAXoBh8B6MQhCEgygQDdKGDCBT
yBpygJiQF+QPhUIRUDyUBAkhCZQFLYPWQCVQKVQB7YVqoZ+h49AZ6BLUDd2D
+qAh6A30GUbBZJgO68Fm8GyYCbPgEDgKXggL4SVwPlwIb4DL4Sr4ENwEn4Gv
wLfhXvgFPIICKBJKE2WIskExUX6oMFQCKgUlQ61AFaPKUFWoelQrqgN1E9WL
eon6hMaiaWgG2gbtgQ5CR6N56CXoFej16Ap0DboJfQ59E92HHkZ/w1Awuhhr
jDuGg4nDCDE5mCJMGaYa04g5j7mNGcC8x2KxmlhzrCs2CBuPTcUuxa7H7sI2
YNuw3dh+7AgOh9PGWeM8cWE4Lk6BK8LtwB3CncbdwA3gPuJJeAO8Az4An4CX
4Ffjy/AH8afwN/DP8KMENYIpwZ0QRuAT8ggbCfsJrYRrhAHCKFGdaE70JEYR
U4mriOXEeuJ54kPiWxKJZERyI80niUkFpHLSEdJFUh/pE5lKtiL7kRPJWeQN
5APkNvI98lsKhWJG8aEkUBSUDZRaylnKY8pHFZqKrQpHha+yUqVSpUnlhsor
VYKqqSpLdZFqvmqZ6jHVa6ov1QhqZmp+aly1FWqVasfVetRG1Gnq9uph6hnq
69UPql9SH6TiqGZUfyqfWkjdRz1L7aehaMY0PxqPtoa2n3aeNkDH0s3pHHoq
vYR+mN5FH9agajhpxGjkalRqnNTo1URpmmlyNNM1N2oe1byj+XmG3gzWDMGM
dTPqZ9yY8UFrppaPlkCrWKtB67bWZ22Gtr92mvZm7WbtRzpoHSud+To5Ort1
zuu8nEmf6TGTN7N45tGZ93VhXSvdCN2luvt0O3VH9PT1AvWkejv0zuq91NfU
99FP1d+qf0p/yIBm4GUgNthqcNrgOUODwWKkM8oZ5xjDhrqGQYZZhnsNuwxH
jcyNoo1WGzUYPTImGjONU4y3GrcbD5sYmMw1WWZSZ3LflGDKNBWZbjftMP1g
Zm4Wa7bWrNls0FzLnGOeb15n/tCCYuFtscSiyuKWJdaSaZlmucvyuhVs5Wwl
sqq0umYNW7tYi613WXfPwsxymyWZVTWrx4Zsw7LJtqmz6bPVtA21XW3bbPtq
tsnshNmbZ3fM/mbnbJdut9/ugT3VPth+tX2r/RsHKweeQ6XDLUeKY4DjSscW
x9dO1k4Cp91Od51pznOd1zq3O391cXWRudS7DLmauCa57nTtYdKZ4cz1zItu
GDdft5VuJ9w+ubu4K9yPuv/hYeOR5nHQY3CO+RzBnP1z+j2NPLmeez17vRhe
SV4/evV6G3pzvau8n/gY+/B9qn2esSxZqaxDrFe+dr4y30bfD37ufsv92tgo
diC7mN3lT/WP9q/wfxxgFCAMqAsYDnQOXBrYFoQJCgnaHNTD0ePwOLWc4WDX
4OXB50LIIZEhFSFPQq1CZaGtc+G5wXO3zH04z3SeZF5zGAjjhG0JexRuHr4k
/Nf52Pnh8yvnP42wj1gW0RFJi1wceTDyfZRv1MaoB9EW0VnR7TGqMYkxtTEf
YtmxpbG9cbPjlsddideJF8e3JOASYhKqE0YW+C/YtmAg0TmxKPHOQvOFuQsv
LdJZlL7o5GLVxdzFx5IwSbFJB5O+cMO4VdyRZE7yzuRhnh9vO+8F34e/lT8k
8BSUCp6leKaUpgwKPYVbhEMib1GZ6KXYT1whfp0alLon9UNaWNqBtLH02PSG
DHxGUsZxCVWSJjmXqZ+Zm9kttZYWSXuXuC/ZtmRYFiKrlkPyhfIWBR1pkDqz
LLK+y+rL9squzP6YE5NzLFc9V5LbmWeVty7vWX5A/k9L0Ut5S9uXGS5btaxv
OWv53hXQiuQV7SuNVxauHCgILKhZRVyVturqarvVpavfrYld01qoV1hQ2P9d
4Hd1RSpFsqKetR5r93yP/l78fdc6x3U71n0r5hdfLrErKSv5sp63/vIP9j+U
/zC2IWVD10aXjbs3YTdJNt3Z7L25plS9NL+0f8vcLU1bGVuLt77btnjbpTKn
sj3biduztveWh5a37DDZsWnHlwpRxe1K38qGnbo71+38sIu/68Zun931e/T2
lOz5/KP4x7t7A/c2VZlVle3D7sve93R/zP6On5g/1VbrVJdUfz0gOdBbE1Fz
rta1tvag7sGNdXBdVt3QocRD1w+zD7fU29TvbdBsKDkCjmQdef5z0s93joYc
bT/GPFb/i+kvOxtpjcVNUFNe03CzqLm3Jb6l+3jw8fZWj9bGX21/PXDC8ETl
SY2TG08RTxWeGjudf3qkTdr28ozwTH/74vYHZ+PO3jo3/1zX+ZDzFy8EXDjb
weo4fdHz4olL7peOX2Zebr7icqWp07mz8arz1cYul66ma67XWq67XW/tntN9
6ob3jTM32Tcv3OLcunJ73u3uO9F37vYk9vTe5d8dvJd+7/X97PujDwoeYh4W
P1J7VPZY93HVb5a/NfS69J7sY/d1Pol88qCf1//id/nvXwYKn1Kelj0zeFY7
6DB4Yihg6PrzBc8HXkhfjL4s+of6P3a+snj1yx8+f3QOxw0PvJa9Hnuz/q32
2wPvnN61j4SPPH6f8X70Q/FH7Y81n5ifOj7Hfn42mvMF96X8q+XX1m8h3x6O
ZYyNSbky7kQrgEIUTkkB4M0BpC+OB4B2HQDigsm+ekKgyXeBCQL/iSd77wlx
AWA/MsUUABCG6G5ELdoA0moAEO4DQJQPgB0dlfovkac4OkzGIjUjrUnZ2Nhb
pG/EWQLwtWdsbLR5bOxrNZLsfQDa3k/28xMt8lUAuMj7AS7zSvCcAvA3mez1
/1Tj32cwnoET+Pv8T3ivIyk=
       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{431.24100341796867`, Automatic},
   ImageSizeRaw->{709., 203.},
   PlotRange->{{0, 709.}, {0, 203.}}], ";"}]], "Input",
 CellChangeTimes->{
  3.8435407770885277`*^9, 3.843540928128838*^9, {3.8435552342747927`*^9, 
   3.8435552422481956`*^9}, 3.8436215608335733`*^9, 3.84379760919726*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"24d7fdac-fc01-435d-8399-16414a86a25e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "4", ",", "2", ",", "4", ",", "2", ",", "2", ",", 
     "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}]}], ";", 
  RowBox[{"hypers", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", 
       RowBox[{"9", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "1"}], ",", 
       RowBox[{"10", "\[Rule]", "1"}], ",", 
       RowBox[{"11", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "2"}], ",", 
       RowBox[{"12", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"13", "\[Rule]", "1"}], ",", 
       RowBox[{"14", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "2"}], ",", 
       RowBox[{"15", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}], ",", 
       RowBox[{"16", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"7", "\[Rule]", "1"}], ",", 
       RowBox[{"8", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "1"}], ",", 
       RowBox[{"17", "\[Rule]", "1"}], ",", 
       RowBox[{"18", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], ";", 
  RowBox[{"strings", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"10", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"11", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "3"}], ",", 
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"10", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "1"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", "1"}], ",", 
       RowBox[{"13", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"5", "->", "3"}], ",", 
       RowBox[{"6", "->", "1"}], ",", 
       RowBox[{"14", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "3"}], ",", 
       RowBox[{"5", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"13", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"17", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"7", "->", "3"}], ",", 
       RowBox[{"17", "->", "3"}]}], "|>"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8442568664582157`*^9, 3.844256883117383*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"c40d98e1-0360-44f9-81d6-f2f2c4e4d56f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.842498446527296*^9, 3.842498449060289*^9}, {
  3.843621697714665*^9, 3.8436216979078074`*^9}, {3.844238314712574*^9, 
  3.8442385670049257`*^9}, {3.844256886361924*^9, 3.844256892054758*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"291988ea-c90b-430b-b799-70a105ab18c9"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \\!\\(\
\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498449853441*^9, 3.842678798532645*^9, 3.842679736674079*^9, 
   3.842681103962551*^9, 3.843218150426656*^9, 3.8432719990911303`*^9, 
   3.843294934016107*^9, 3.843295064617298*^9, 3.843297629929184*^9, 
   3.8432994421690063`*^9, 3.8432995013615227`*^9, 3.8432996116055737`*^9, 
   3.843299672415965*^9, {3.843299745024581*^9, 3.843299765555563*^9}, 
   3.84330010699156*^9, 3.843300152642465*^9, 3.8436181601319838`*^9, 
   3.843621596237033*^9, 3.843621698756575*^9, 3.843706245997528*^9, 
   3.8437125945254803`*^9, 3.843712628003811*^9, 3.843714060933429*^9, 
   3.843714119252378*^9, 3.8437142440006123`*^9, 3.843714512184305*^9, 
   3.843714579987359*^9, 3.843723755691745*^9, 3.84372393959105*^9, 
   3.843724039654454*^9, 3.843724160771586*^9, 3.84372419960035*^9, 
   3.843724796953821*^9, 3.843726408785191*^9, 3.843726543965127*^9, {
   3.843726651273837*^9, 3.843726664956668*^9}, {3.843726885316021*^9, 
   3.843726902374535*^9}, 3.843727375171797*^9, {3.843729986152193*^9, 
   3.84373001404957*^9}, 3.843730280743103*^9, 3.843730349634493*^9, 
   3.843730386160248*^9, 3.843730482568715*^9, 3.843730671285494*^9, 
   3.843730841547776*^9, 3.843730995823827*^9, 3.843731260499423*^9, 
   3.8437313199348392`*^9, 3.8437315459511003`*^9, 3.843731754064515*^9, 
   3.8437325663604727`*^9, 3.843732616506466*^9, 3.8437328500728893`*^9, 
   3.843732934560519*^9, 3.843733000743454*^9, 3.843733038039365*^9, 
   3.843733089434215*^9, {3.843733224774398*^9, 3.8437332438080397`*^9}, {
   3.843733358592065*^9, 3.8437333720251617`*^9}, 3.8437337739536657`*^9, 
   3.8437345829882307`*^9, 3.843734767533648*^9, 3.843734850823264*^9, {
   3.843734962658634*^9, 3.843734988899332*^9}, 3.843735059332362*^9, 
   3.843735142193213*^9, 3.843735297437126*^9, {3.8437353575989227`*^9, 
   3.84373542402936*^9}, 3.843735713224193*^9, 3.843735784629114*^9, 
   3.8437885933328733`*^9, 3.843788691585875*^9, 3.843788732250504*^9, 
   3.843788845175199*^9, {3.843788898583499*^9, 3.843788928543949*^9}, 
   3.8437889878824987`*^9, 3.8437890909622803`*^9, 3.843789141825819*^9, 
   3.843789199953309*^9, 3.843789334863535*^9, 3.843789482765847*^9, 
   3.843789777623736*^9, {3.843789865301622*^9, 3.8437898696110783`*^9}, {
   3.8437902628508263`*^9, 3.843790291115653*^9}, 3.843790324674814*^9, 
   3.8437905361712637`*^9, 3.843790640185135*^9, {3.843790682329959*^9, 
   3.8437907041956043`*^9}, 3.843790911760536*^9, 3.843790947611596*^9, 
   3.843791131085898*^9, 3.843791240896942*^9, {3.843791327516724*^9, 
   3.843791342872942*^9}, {3.843791507507196*^9, 3.843791578388155*^9}, 
   3.843791725612507*^9, 3.843791776139838*^9, 3.843791833308741*^9, {
   3.843791945759315*^9, 3.843791951608102*^9}, 3.843792032094761*^9, 
   3.843792098445821*^9, 3.8437921292999363`*^9, 3.8437922273815928`*^9, {
   3.84379226285259*^9, 3.843792292960594*^9}, 3.843792328879643*^9, 
   3.843792395865506*^9, 3.843797637949026*^9, {3.8437978475426397`*^9, 
   3.843797867798177*^9}, 3.8437979215878067`*^9, {3.8437979523054733`*^9, 
   3.843797976826972*^9}, 3.84379804183112*^9, 3.843798370054966*^9, 
   3.8437985640785923`*^9, {3.843798598175561*^9, 3.843798607811193*^9}, 
   3.843798663933033*^9, 3.843798704748958*^9, {3.843798741624172*^9, 
   3.843798770841197*^9}, {3.843798891522698*^9, 3.843798920698187*^9}, 
   3.843798973815515*^9, 3.843799092650606*^9, 3.8437992593411417`*^9, 
   3.843799297828053*^9, 3.8437993489596863`*^9, 3.843799766236566*^9, {
   3.843799863527946*^9, 3.843799880187232*^9}, 3.8437999112474127`*^9, {
   3.843800009148538*^9, 3.8438000411655483`*^9}, 3.84380008696908*^9, 
   3.843800192400435*^9, {3.843800222972005*^9, 3.8438002392689247`*^9}, 
   3.843801518341477*^9, {3.843802017165902*^9, 3.843802025924551*^9}, 
   3.843802093021185*^9, 3.843805140447448*^9, 3.8438052352724333`*^9, 
   3.843807557111114*^9, 3.84380769938273*^9, 3.8438077764581413`*^9, 
   3.843807844851259*^9, 3.843807892454373*^9, 3.8438079470002623`*^9, 
   3.84380801850662*^9, 3.8438080587389317`*^9, 3.843808897448645*^9, {
   3.8438089917475986`*^9, 3.843809042741932*^9}, {3.8438090943238373`*^9, 
   3.843809121800318*^9}, 3.8438091559960203`*^9, {3.843809262495523*^9, 
   3.843809282382186*^9}, 3.843809315677986*^9, 3.843809410078525*^9, 
   3.843809482220467*^9, 3.843810017979238*^9, 3.8438104165877047`*^9, 
   3.843810464321857*^9, 3.8438105031295147`*^9, {3.843810566377442*^9, 
   3.8438105944221373`*^9}, 3.843810766421462*^9, 3.843810826285513*^9, 
   3.843811028649085*^9, {3.8438110601898403`*^9, 3.8438110797685633`*^9}, 
   3.843811151279868*^9, {3.843811183533247*^9, 3.843811203776265*^9}, {
   3.843811235197784*^9, 3.843811249772708*^9}, 3.843811331432905*^9, 
   3.843877656423498*^9, 3.843898651161564*^9, 3.843908774952221*^9, 
   3.843997488800599*^9, 3.8440537419712887`*^9, 3.844053835599805*^9, 
   3.8440566006099586`*^9, 3.844144939660645*^9, 3.844152197377212*^9, 
   3.8441537674247723`*^9, 3.8441609768180313`*^9, 3.844161159113604*^9, 
   3.844223610601424*^9, 3.844223649896532*^9, 3.844225655445799*^9, 
   3.844225894549856*^9, 3.8442280993413687`*^9, 3.844228675203657*^9, 
   3.844228976540856*^9, 3.844229411656877*^9, 3.844233630244372*^9, 
   3.844233705505207*^9, 3.844233847349721*^9, {3.844233930069397*^9, 
   3.8442339787383347`*^9}, 3.844234035804722*^9, 3.8442341066953497`*^9, 
   3.8442367109462843`*^9, {3.84423833933685*^9, 3.8442383552427683`*^9}, 
   3.8442385737451572`*^9, 3.844246891629017*^9, 3.844254427672152*^9, 
   3.844254486754897*^9, 3.8442545333521852`*^9, 3.84425475445774*^9, 
   3.844254822554435*^9, 3.844254870635277*^9, 3.844254912886013*^9, 
   3.8442549447601023`*^9, 3.84425506311092*^9, 3.844255429416724*^9, {
   3.8442554907029133`*^9, 3.8442555191435204`*^9}, {3.84425557250441*^9, 
   3.8442556019016333`*^9}, 3.844256452968645*^9, {3.844256519152358*^9, 
   3.844256548397869*^9}, 3.844256895179928*^9, 3.844257202296886*^9, 
   3.844322569137842*^9, 3.844336676185905*^9, 3.844768631392859*^9, 
   3.844835358463834*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ed3c3cc6-f3e4-4f07-86dc-a0c8f19d195f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498449853441*^9, 3.842678798532645*^9, 3.842679736674079*^9, 
   3.842681103962551*^9, 3.843218150426656*^9, 3.8432719990911303`*^9, 
   3.843294934016107*^9, 3.843295064617298*^9, 3.843297629929184*^9, 
   3.8432994421690063`*^9, 3.8432995013615227`*^9, 3.8432996116055737`*^9, 
   3.843299672415965*^9, {3.843299745024581*^9, 3.843299765555563*^9}, 
   3.84330010699156*^9, 3.843300152642465*^9, 3.8436181601319838`*^9, 
   3.843621596237033*^9, 3.843621698756575*^9, 3.843706245997528*^9, 
   3.8437125945254803`*^9, 3.843712628003811*^9, 3.843714060933429*^9, 
   3.843714119252378*^9, 3.8437142440006123`*^9, 3.843714512184305*^9, 
   3.843714579987359*^9, 3.843723755691745*^9, 3.84372393959105*^9, 
   3.843724039654454*^9, 3.843724160771586*^9, 3.84372419960035*^9, 
   3.843724796953821*^9, 3.843726408785191*^9, 3.843726543965127*^9, {
   3.843726651273837*^9, 3.843726664956668*^9}, {3.843726885316021*^9, 
   3.843726902374535*^9}, 3.843727375171797*^9, {3.843729986152193*^9, 
   3.84373001404957*^9}, 3.843730280743103*^9, 3.843730349634493*^9, 
   3.843730386160248*^9, 3.843730482568715*^9, 3.843730671285494*^9, 
   3.843730841547776*^9, 3.843730995823827*^9, 3.843731260499423*^9, 
   3.8437313199348392`*^9, 3.8437315459511003`*^9, 3.843731754064515*^9, 
   3.8437325663604727`*^9, 3.843732616506466*^9, 3.8437328500728893`*^9, 
   3.843732934560519*^9, 3.843733000743454*^9, 3.843733038039365*^9, 
   3.843733089434215*^9, {3.843733224774398*^9, 3.8437332438080397`*^9}, {
   3.843733358592065*^9, 3.8437333720251617`*^9}, 3.8437337739536657`*^9, 
   3.8437345829882307`*^9, 3.843734767533648*^9, 3.843734850823264*^9, {
   3.843734962658634*^9, 3.843734988899332*^9}, 3.843735059332362*^9, 
   3.843735142193213*^9, 3.843735297437126*^9, {3.8437353575989227`*^9, 
   3.84373542402936*^9}, 3.843735713224193*^9, 3.843735784629114*^9, 
   3.8437885933328733`*^9, 3.843788691585875*^9, 3.843788732250504*^9, 
   3.843788845175199*^9, {3.843788898583499*^9, 3.843788928543949*^9}, 
   3.8437889878824987`*^9, 3.8437890909622803`*^9, 3.843789141825819*^9, 
   3.843789199953309*^9, 3.843789334863535*^9, 3.843789482765847*^9, 
   3.843789777623736*^9, {3.843789865301622*^9, 3.8437898696110783`*^9}, {
   3.8437902628508263`*^9, 3.843790291115653*^9}, 3.843790324674814*^9, 
   3.8437905361712637`*^9, 3.843790640185135*^9, {3.843790682329959*^9, 
   3.8437907041956043`*^9}, 3.843790911760536*^9, 3.843790947611596*^9, 
   3.843791131085898*^9, 3.843791240896942*^9, {3.843791327516724*^9, 
   3.843791342872942*^9}, {3.843791507507196*^9, 3.843791578388155*^9}, 
   3.843791725612507*^9, 3.843791776139838*^9, 3.843791833308741*^9, {
   3.843791945759315*^9, 3.843791951608102*^9}, 3.843792032094761*^9, 
   3.843792098445821*^9, 3.8437921292999363`*^9, 3.8437922273815928`*^9, {
   3.84379226285259*^9, 3.843792292960594*^9}, 3.843792328879643*^9, 
   3.843792395865506*^9, 3.843797637949026*^9, {3.8437978475426397`*^9, 
   3.843797867798177*^9}, 3.8437979215878067`*^9, {3.8437979523054733`*^9, 
   3.843797976826972*^9}, 3.84379804183112*^9, 3.843798370054966*^9, 
   3.8437985640785923`*^9, {3.843798598175561*^9, 3.843798607811193*^9}, 
   3.843798663933033*^9, 3.843798704748958*^9, {3.843798741624172*^9, 
   3.843798770841197*^9}, {3.843798891522698*^9, 3.843798920698187*^9}, 
   3.843798973815515*^9, 3.843799092650606*^9, 3.8437992593411417`*^9, 
   3.843799297828053*^9, 3.8437993489596863`*^9, 3.843799766236566*^9, {
   3.843799863527946*^9, 3.843799880187232*^9}, 3.8437999112474127`*^9, {
   3.843800009148538*^9, 3.8438000411655483`*^9}, 3.84380008696908*^9, 
   3.843800192400435*^9, {3.843800222972005*^9, 3.8438002392689247`*^9}, 
   3.843801518341477*^9, {3.843802017165902*^9, 3.843802025924551*^9}, 
   3.843802093021185*^9, 3.843805140447448*^9, 3.8438052352724333`*^9, 
   3.843807557111114*^9, 3.84380769938273*^9, 3.8438077764581413`*^9, 
   3.843807844851259*^9, 3.843807892454373*^9, 3.8438079470002623`*^9, 
   3.84380801850662*^9, 3.8438080587389317`*^9, 3.843808897448645*^9, {
   3.8438089917475986`*^9, 3.843809042741932*^9}, {3.8438090943238373`*^9, 
   3.843809121800318*^9}, 3.8438091559960203`*^9, {3.843809262495523*^9, 
   3.843809282382186*^9}, 3.843809315677986*^9, 3.843809410078525*^9, 
   3.843809482220467*^9, 3.843810017979238*^9, 3.8438104165877047`*^9, 
   3.843810464321857*^9, 3.8438105031295147`*^9, {3.843810566377442*^9, 
   3.8438105944221373`*^9}, 3.843810766421462*^9, 3.843810826285513*^9, 
   3.843811028649085*^9, {3.8438110601898403`*^9, 3.8438110797685633`*^9}, 
   3.843811151279868*^9, {3.843811183533247*^9, 3.843811203776265*^9}, {
   3.843811235197784*^9, 3.843811249772708*^9}, 3.843811331432905*^9, 
   3.843877656423498*^9, 3.843898651161564*^9, 3.843908774952221*^9, 
   3.843997488800599*^9, 3.8440537419712887`*^9, 3.844053835599805*^9, 
   3.8440566006099586`*^9, 3.844144939660645*^9, 3.844152197377212*^9, 
   3.8441537674247723`*^9, 3.8441609768180313`*^9, 3.844161159113604*^9, 
   3.844223610601424*^9, 3.844223649896532*^9, 3.844225655445799*^9, 
   3.844225894549856*^9, 3.8442280993413687`*^9, 3.844228675203657*^9, 
   3.844228976540856*^9, 3.844229411656877*^9, 3.844233630244372*^9, 
   3.844233705505207*^9, 3.844233847349721*^9, {3.844233930069397*^9, 
   3.8442339787383347`*^9}, 3.844234035804722*^9, 3.8442341066953497`*^9, 
   3.8442367109462843`*^9, {3.84423833933685*^9, 3.8442383552427683`*^9}, 
   3.8442385737451572`*^9, 3.844246891629017*^9, 3.844254427672152*^9, 
   3.844254486754897*^9, 3.8442545333521852`*^9, 3.84425475445774*^9, 
   3.844254822554435*^9, 3.844254870635277*^9, 3.844254912886013*^9, 
   3.8442549447601023`*^9, 3.84425506311092*^9, 3.844255429416724*^9, {
   3.8442554907029133`*^9, 3.8442555191435204`*^9}, {3.84425557250441*^9, 
   3.8442556019016333`*^9}, 3.844256452968645*^9, {3.844256519152358*^9, 
   3.844256548397869*^9}, 3.844256895179928*^9, 3.844257202296886*^9, 
   3.844322569137842*^9, 3.844336676185905*^9, 3.844768631392859*^9, 
   3.8448353586190853`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"41741368-066b-4b8e-a10e-f25f65b791c2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498449853441*^9, 3.842678798532645*^9, 3.842679736674079*^9, 
   3.842681103962551*^9, 3.843218150426656*^9, 3.8432719990911303`*^9, 
   3.843294934016107*^9, 3.843295064617298*^9, 3.843297629929184*^9, 
   3.8432994421690063`*^9, 3.8432995013615227`*^9, 3.8432996116055737`*^9, 
   3.843299672415965*^9, {3.843299745024581*^9, 3.843299765555563*^9}, 
   3.84330010699156*^9, 3.843300152642465*^9, 3.8436181601319838`*^9, 
   3.843621596237033*^9, 3.843621698756575*^9, 3.843706245997528*^9, 
   3.8437125945254803`*^9, 3.843712628003811*^9, 3.843714060933429*^9, 
   3.843714119252378*^9, 3.8437142440006123`*^9, 3.843714512184305*^9, 
   3.843714579987359*^9, 3.843723755691745*^9, 3.84372393959105*^9, 
   3.843724039654454*^9, 3.843724160771586*^9, 3.84372419960035*^9, 
   3.843724796953821*^9, 3.843726408785191*^9, 3.843726543965127*^9, {
   3.843726651273837*^9, 3.843726664956668*^9}, {3.843726885316021*^9, 
   3.843726902374535*^9}, 3.843727375171797*^9, {3.843729986152193*^9, 
   3.84373001404957*^9}, 3.843730280743103*^9, 3.843730349634493*^9, 
   3.843730386160248*^9, 3.843730482568715*^9, 3.843730671285494*^9, 
   3.843730841547776*^9, 3.843730995823827*^9, 3.843731260499423*^9, 
   3.8437313199348392`*^9, 3.8437315459511003`*^9, 3.843731754064515*^9, 
   3.8437325663604727`*^9, 3.843732616506466*^9, 3.8437328500728893`*^9, 
   3.843732934560519*^9, 3.843733000743454*^9, 3.843733038039365*^9, 
   3.843733089434215*^9, {3.843733224774398*^9, 3.8437332438080397`*^9}, {
   3.843733358592065*^9, 3.8437333720251617`*^9}, 3.8437337739536657`*^9, 
   3.8437345829882307`*^9, 3.843734767533648*^9, 3.843734850823264*^9, {
   3.843734962658634*^9, 3.843734988899332*^9}, 3.843735059332362*^9, 
   3.843735142193213*^9, 3.843735297437126*^9, {3.8437353575989227`*^9, 
   3.84373542402936*^9}, 3.843735713224193*^9, 3.843735784629114*^9, 
   3.8437885933328733`*^9, 3.843788691585875*^9, 3.843788732250504*^9, 
   3.843788845175199*^9, {3.843788898583499*^9, 3.843788928543949*^9}, 
   3.8437889878824987`*^9, 3.8437890909622803`*^9, 3.843789141825819*^9, 
   3.843789199953309*^9, 3.843789334863535*^9, 3.843789482765847*^9, 
   3.843789777623736*^9, {3.843789865301622*^9, 3.8437898696110783`*^9}, {
   3.8437902628508263`*^9, 3.843790291115653*^9}, 3.843790324674814*^9, 
   3.8437905361712637`*^9, 3.843790640185135*^9, {3.843790682329959*^9, 
   3.8437907041956043`*^9}, 3.843790911760536*^9, 3.843790947611596*^9, 
   3.843791131085898*^9, 3.843791240896942*^9, {3.843791327516724*^9, 
   3.843791342872942*^9}, {3.843791507507196*^9, 3.843791578388155*^9}, 
   3.843791725612507*^9, 3.843791776139838*^9, 3.843791833308741*^9, {
   3.843791945759315*^9, 3.843791951608102*^9}, 3.843792032094761*^9, 
   3.843792098445821*^9, 3.8437921292999363`*^9, 3.8437922273815928`*^9, {
   3.84379226285259*^9, 3.843792292960594*^9}, 3.843792328879643*^9, 
   3.843792395865506*^9, 3.843797637949026*^9, {3.8437978475426397`*^9, 
   3.843797867798177*^9}, 3.8437979215878067`*^9, {3.8437979523054733`*^9, 
   3.843797976826972*^9}, 3.84379804183112*^9, 3.843798370054966*^9, 
   3.8437985640785923`*^9, {3.843798598175561*^9, 3.843798607811193*^9}, 
   3.843798663933033*^9, 3.843798704748958*^9, {3.843798741624172*^9, 
   3.843798770841197*^9}, {3.843798891522698*^9, 3.843798920698187*^9}, 
   3.843798973815515*^9, 3.843799092650606*^9, 3.8437992593411417`*^9, 
   3.843799297828053*^9, 3.8437993489596863`*^9, 3.843799766236566*^9, {
   3.843799863527946*^9, 3.843799880187232*^9}, 3.8437999112474127`*^9, {
   3.843800009148538*^9, 3.8438000411655483`*^9}, 3.84380008696908*^9, 
   3.843800192400435*^9, {3.843800222972005*^9, 3.8438002392689247`*^9}, 
   3.843801518341477*^9, {3.843802017165902*^9, 3.843802025924551*^9}, 
   3.843802093021185*^9, 3.843805140447448*^9, 3.8438052352724333`*^9, 
   3.843807557111114*^9, 3.84380769938273*^9, 3.8438077764581413`*^9, 
   3.843807844851259*^9, 3.843807892454373*^9, 3.8438079470002623`*^9, 
   3.84380801850662*^9, 3.8438080587389317`*^9, 3.843808897448645*^9, {
   3.8438089917475986`*^9, 3.843809042741932*^9}, {3.8438090943238373`*^9, 
   3.843809121800318*^9}, 3.8438091559960203`*^9, {3.843809262495523*^9, 
   3.843809282382186*^9}, 3.843809315677986*^9, 3.843809410078525*^9, 
   3.843809482220467*^9, 3.843810017979238*^9, 3.8438104165877047`*^9, 
   3.843810464321857*^9, 3.8438105031295147`*^9, {3.843810566377442*^9, 
   3.8438105944221373`*^9}, 3.843810766421462*^9, 3.843810826285513*^9, 
   3.843811028649085*^9, {3.8438110601898403`*^9, 3.8438110797685633`*^9}, 
   3.843811151279868*^9, {3.843811183533247*^9, 3.843811203776265*^9}, {
   3.843811235197784*^9, 3.843811249772708*^9}, 3.843811331432905*^9, 
   3.843877656423498*^9, 3.843898651161564*^9, 3.843908774952221*^9, 
   3.843997488800599*^9, 3.8440537419712887`*^9, 3.844053835599805*^9, 
   3.8440566006099586`*^9, 3.844144939660645*^9, 3.844152197377212*^9, 
   3.8441537674247723`*^9, 3.8441609768180313`*^9, 3.844161159113604*^9, 
   3.844223610601424*^9, 3.844223649896532*^9, 3.844225655445799*^9, 
   3.844225894549856*^9, 3.8442280993413687`*^9, 3.844228675203657*^9, 
   3.844228976540856*^9, 3.844229411656877*^9, 3.844233630244372*^9, 
   3.844233705505207*^9, 3.844233847349721*^9, {3.844233930069397*^9, 
   3.8442339787383347`*^9}, 3.844234035804722*^9, 3.8442341066953497`*^9, 
   3.8442367109462843`*^9, {3.84423833933685*^9, 3.8442383552427683`*^9}, 
   3.8442385737451572`*^9, 3.844246891629017*^9, 3.844254427672152*^9, 
   3.844254486754897*^9, 3.8442545333521852`*^9, 3.84425475445774*^9, 
   3.844254822554435*^9, 3.844254870635277*^9, 3.844254912886013*^9, 
   3.8442549447601023`*^9, 3.84425506311092*^9, 3.844255429416724*^9, {
   3.8442554907029133`*^9, 3.8442555191435204`*^9}, {3.84425557250441*^9, 
   3.8442556019016333`*^9}, 3.844256452968645*^9, {3.844256519152358*^9, 
   3.844256548397869*^9}, 3.844256895179928*^9, 3.844257202296886*^9, 
   3.844322569137842*^9, 3.844336676185905*^9, 3.844768631392859*^9, 
   3.8448353586498413`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ca2ae941-dc65-453c-8ade-47f05cf20b04"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842498449853441*^9, 3.842678798532645*^9, 3.842679736674079*^9, 
   3.842681103962551*^9, 3.843218150426656*^9, 3.8432719990911303`*^9, 
   3.843294934016107*^9, 3.843295064617298*^9, 3.843297629929184*^9, 
   3.8432994421690063`*^9, 3.8432995013615227`*^9, 3.8432996116055737`*^9, 
   3.843299672415965*^9, {3.843299745024581*^9, 3.843299765555563*^9}, 
   3.84330010699156*^9, 3.843300152642465*^9, 3.8436181601319838`*^9, 
   3.843621596237033*^9, 3.843621698756575*^9, 3.843706245997528*^9, 
   3.8437125945254803`*^9, 3.843712628003811*^9, 3.843714060933429*^9, 
   3.843714119252378*^9, 3.8437142440006123`*^9, 3.843714512184305*^9, 
   3.843714579987359*^9, 3.843723755691745*^9, 3.84372393959105*^9, 
   3.843724039654454*^9, 3.843724160771586*^9, 3.84372419960035*^9, 
   3.843724796953821*^9, 3.843726408785191*^9, 3.843726543965127*^9, {
   3.843726651273837*^9, 3.843726664956668*^9}, {3.843726885316021*^9, 
   3.843726902374535*^9}, 3.843727375171797*^9, {3.843729986152193*^9, 
   3.84373001404957*^9}, 3.843730280743103*^9, 3.843730349634493*^9, 
   3.843730386160248*^9, 3.843730482568715*^9, 3.843730671285494*^9, 
   3.843730841547776*^9, 3.843730995823827*^9, 3.843731260499423*^9, 
   3.8437313199348392`*^9, 3.8437315459511003`*^9, 3.843731754064515*^9, 
   3.8437325663604727`*^9, 3.843732616506466*^9, 3.8437328500728893`*^9, 
   3.843732934560519*^9, 3.843733000743454*^9, 3.843733038039365*^9, 
   3.843733089434215*^9, {3.843733224774398*^9, 3.8437332438080397`*^9}, {
   3.843733358592065*^9, 3.8437333720251617`*^9}, 3.8437337739536657`*^9, 
   3.8437345829882307`*^9, 3.843734767533648*^9, 3.843734850823264*^9, {
   3.843734962658634*^9, 3.843734988899332*^9}, 3.843735059332362*^9, 
   3.843735142193213*^9, 3.843735297437126*^9, {3.8437353575989227`*^9, 
   3.84373542402936*^9}, 3.843735713224193*^9, 3.843735784629114*^9, 
   3.8437885933328733`*^9, 3.843788691585875*^9, 3.843788732250504*^9, 
   3.843788845175199*^9, {3.843788898583499*^9, 3.843788928543949*^9}, 
   3.8437889878824987`*^9, 3.8437890909622803`*^9, 3.843789141825819*^9, 
   3.843789199953309*^9, 3.843789334863535*^9, 3.843789482765847*^9, 
   3.843789777623736*^9, {3.843789865301622*^9, 3.8437898696110783`*^9}, {
   3.8437902628508263`*^9, 3.843790291115653*^9}, 3.843790324674814*^9, 
   3.8437905361712637`*^9, 3.843790640185135*^9, {3.843790682329959*^9, 
   3.8437907041956043`*^9}, 3.843790911760536*^9, 3.843790947611596*^9, 
   3.843791131085898*^9, 3.843791240896942*^9, {3.843791327516724*^9, 
   3.843791342872942*^9}, {3.843791507507196*^9, 3.843791578388155*^9}, 
   3.843791725612507*^9, 3.843791776139838*^9, 3.843791833308741*^9, {
   3.843791945759315*^9, 3.843791951608102*^9}, 3.843792032094761*^9, 
   3.843792098445821*^9, 3.8437921292999363`*^9, 3.8437922273815928`*^9, {
   3.84379226285259*^9, 3.843792292960594*^9}, 3.843792328879643*^9, 
   3.843792395865506*^9, 3.843797637949026*^9, {3.8437978475426397`*^9, 
   3.843797867798177*^9}, 3.8437979215878067`*^9, {3.8437979523054733`*^9, 
   3.843797976826972*^9}, 3.84379804183112*^9, 3.843798370054966*^9, 
   3.8437985640785923`*^9, {3.843798598175561*^9, 3.843798607811193*^9}, 
   3.843798663933033*^9, 3.843798704748958*^9, {3.843798741624172*^9, 
   3.843798770841197*^9}, {3.843798891522698*^9, 3.843798920698187*^9}, 
   3.843798973815515*^9, 3.843799092650606*^9, 3.8437992593411417`*^9, 
   3.843799297828053*^9, 3.8437993489596863`*^9, 3.843799766236566*^9, {
   3.843799863527946*^9, 3.843799880187232*^9}, 3.8437999112474127`*^9, {
   3.843800009148538*^9, 3.8438000411655483`*^9}, 3.84380008696908*^9, 
   3.843800192400435*^9, {3.843800222972005*^9, 3.8438002392689247`*^9}, 
   3.843801518341477*^9, {3.843802017165902*^9, 3.843802025924551*^9}, 
   3.843802093021185*^9, 3.843805140447448*^9, 3.8438052352724333`*^9, 
   3.843807557111114*^9, 3.84380769938273*^9, 3.8438077764581413`*^9, 
   3.843807844851259*^9, 3.843807892454373*^9, 3.8438079470002623`*^9, 
   3.84380801850662*^9, 3.8438080587389317`*^9, 3.843808897448645*^9, {
   3.8438089917475986`*^9, 3.843809042741932*^9}, {3.8438090943238373`*^9, 
   3.843809121800318*^9}, 3.8438091559960203`*^9, {3.843809262495523*^9, 
   3.843809282382186*^9}, 3.843809315677986*^9, 3.843809410078525*^9, 
   3.843809482220467*^9, 3.843810017979238*^9, 3.8438104165877047`*^9, 
   3.843810464321857*^9, 3.8438105031295147`*^9, {3.843810566377442*^9, 
   3.8438105944221373`*^9}, 3.843810766421462*^9, 3.843810826285513*^9, 
   3.843811028649085*^9, {3.8438110601898403`*^9, 3.8438110797685633`*^9}, 
   3.843811151279868*^9, {3.843811183533247*^9, 3.843811203776265*^9}, {
   3.843811235197784*^9, 3.843811249772708*^9}, 3.843811331432905*^9, 
   3.843877656423498*^9, 3.843898651161564*^9, 3.843908774952221*^9, 
   3.843997488800599*^9, 3.8440537419712887`*^9, 3.844053835599805*^9, 
   3.8440566006099586`*^9, 3.844144939660645*^9, 3.844152197377212*^9, 
   3.8441537674247723`*^9, 3.8441609768180313`*^9, 3.844161159113604*^9, 
   3.844223610601424*^9, 3.844223649896532*^9, 3.844225655445799*^9, 
   3.844225894549856*^9, 3.8442280993413687`*^9, 3.844228675203657*^9, 
   3.844228976540856*^9, 3.844229411656877*^9, 3.844233630244372*^9, 
   3.844233705505207*^9, 3.844233847349721*^9, {3.844233930069397*^9, 
   3.8442339787383347`*^9}, 3.844234035804722*^9, 3.8442341066953497`*^9, 
   3.8442367109462843`*^9, {3.84423833933685*^9, 3.8442383552427683`*^9}, 
   3.8442385737451572`*^9, 3.844246891629017*^9, 3.844254427672152*^9, 
   3.844254486754897*^9, 3.8442545333521852`*^9, 3.84425475445774*^9, 
   3.844254822554435*^9, 3.844254870635277*^9, 3.844254912886013*^9, 
   3.8442549447601023`*^9, 3.84425506311092*^9, 3.844255429416724*^9, {
   3.8442554907029133`*^9, 3.8442555191435204`*^9}, {3.84425557250441*^9, 
   3.8442556019016333`*^9}, 3.844256452968645*^9, {3.844256519152358*^9, 
   3.844256548397869*^9}, 3.844256895179928*^9, 3.844257202296886*^9, 
   3.844322569137842*^9, 3.844336676185905*^9, 3.844768631392859*^9, 
   3.84483535865333*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"2f7934f7-8af2-4b61-97de-dc7581adf894"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<so(78)\>\"", ",", "\"\<sp(68)\>\"", ",", "\"\<so(206)\>\"", ",", 
     "\"\<sp(128)\>\"", ",", "\"\<so(138)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(180)\>\"", ",", "\"\<so(180)\>\""}], "}"}], ",", 
     "\"\<sp(42)\>\""}], "}"}]}], ";", 
  RowBox[{"flavournames", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(2)\>\"", ",", "\"\<sp(2)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8442569115447617`*^9, 3.844256922492663*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"e052b2eb-97a4-49af-82c6-0431ea6edc07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournames"}], "]"}]], "Input",
 CellChangeTimes->{{3.842498452534911*^9, 3.842498558162838*^9}, {
   3.8438016115438643`*^9, 3.843801635807702*^9}, 3.8442385900892887`*^9, {
   3.844256903250622*^9, 3.844256909590523*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"6696c765-52a3-4e52-af3a-dbe216209c67"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18}, {
       Null, {{1, 2}, {1, 9}, {2, 3}, {2, 10}, {2, 11}, {10, 11}, {3, 4}, {3, 
        12}, {4, 5}, {4, 6}, {4, 7}, {6, 7}, {4, 13}, {4, 14}, {13, 14}, {5, 
        15}, {6, 7}, {6, 16}, {7, 16}, {6, 7}, {6, 8}, {7, 8}, {8, 17}, {8, 
        18}, {17, 18}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {5, 0}, {6, 
         0}, {7, 0}, {8, 0}, {1, -1}, {2, -1}, {3, -1}, {4, -1}, {5, -1}, {
         6, -1}, {7, -1}, {8, -1}, {9, -1}, {10, -1}}, 
        VertexLabels -> {
         "Name", 9 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 17 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 14 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(138)\\\"\"]\)"}, {
            Above, Below}], 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(180)\\\"\"]\)"}, \
{Above, Below}], 13 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 16 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(128)\\\"\"]\)"}, {
            Above, Below}], 15 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 12 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 18 -> 
          Placed[{
            "Name", "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 8 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(42)\\\"\"]\)"}, {
            Above, Below}], 7 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(180)\\\"\"]\)"}, \
{Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(78)\\\"\"]\)"}, {
            Above, Below}], 10 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(68)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(206)\\\"\"]\)"}, {
            Above, Below}], 11 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         11 -> "Square", 2 -> "Circle", 18 -> "Square", 3 -> "Circle", 12 -> 
          "Square", 4 -> "Circle", 16 -> "Square", 10 -> "Square", 8 -> 
          "Circle", 14 -> "Square", 7 -> "Circle", 9 -> "Square", 6 -> 
          "Circle", 5 -> "Circle", 1 -> "Circle", 13 -> "Square", 17 -> 
          "Square", 15 -> "Square"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"so(78)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(68)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(206)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(128)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(138)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(180)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(180)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(42)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \
\"\\\"so(4)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{1., 0.}, {2., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{1., 0.}, {1., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{2., 0.}, {3., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{2., 0.}, {2., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{2., 0.}, {3., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{3., 0.}, {4., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{3., 0.}, {4., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{4., 0.}, {5., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{4., 0.}, {6., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{4., 0.}, {7., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{4., 0.}, {5., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{4., 0.}, {6., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{5., 0.}, {7., -1.}}, 0.061894273127753294`], 
         ArrowBox[BezierCurveBox[{{6., 0.}, {6.499999999999998, 
          0.16444074718311485`}, {7., 0.}}], 0.061894273127753294`], 
         ArrowBox[{{6., 0.}, {7., 0.}}, 0.061894273127753294`], 
         ArrowBox[BezierCurveBox[{{6., 0.}, {
          6.499999999999998, -0.16444074718311485`}, {7., 0.}}], 
          0.061894273127753294`], 
         ArrowBox[{{6., 0.}, {8., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{6., 0.}, {8., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{7., 0.}, {8., 0.}}, 0.061894273127753294`], 
         ArrowBox[{{7., 0.}, {8., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{8., 0.}, {9., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{8., 0.}, {10., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{2., -1.}, {3., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{5., -1.}, {6., -1.}}, 0.061894273127753294`], 
         ArrowBox[{{9., -1.}, {10., -1.}}, 0.061894273127753294`]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.061894273127753294], 
          InsetBox["1", Offset[{0, 2}, {1., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(78)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.061894273127753294}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.061894273127753294], 
          InsetBox["2", Offset[{0, 2}, {2., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(68)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -0.061894273127753294}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.061894273127753294], 
          InsetBox["3", Offset[{0, 2}, {3., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(206)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -0.061894273127753294}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{4., 0.}, 0.061894273127753294], 
          InsetBox["4", Offset[{0, 2}, {4., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(128)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -0.061894273127753294}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{5., 0.}, 0.061894273127753294], 
          InsetBox["5", Offset[{0, 2}, {5., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(138)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -0.061894273127753294}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{6., 0.}, 0.061894273127753294], 
          InsetBox["6", Offset[{0, 2}, {6., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(180)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -0.061894273127753294}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{7., 0.}, 0.061894273127753294], 
          InsetBox["7", Offset[{0, 2}, {7., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(180)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {7., -0.061894273127753294}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{8., 0.}, 0.061894273127753294], 
          InsetBox["8", Offset[{0, 2}, {8., 0.061894273127753294}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(42)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {8., -0.061894273127753294}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9453874024229075, -1.0546125975770926}, \
{1.0546125975770926, -0.9453874024229075}], 
          InsetBox["9", Offset[{0, 2}, {1., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {1., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.9453874024229074, -1.0546125975770926}, \
{2.0546125975770924, -0.9453874024229075}], 
          InsetBox["10", Offset[{0, 2}, {2., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.9453874024229076, -1.0546125975770926}, \
{3.0546125975770924, -0.9453874024229075}], 
          InsetBox["11", Offset[{0, 2}, {3., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{3.9453874024229076, -1.0546125975770926}, \
{4.054612597577092, -0.9453874024229075}], 
          InsetBox["12", Offset[{0, 2}, {4., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{4.945387402422908, -1.0546125975770926}, 
           {5.054612597577092, -0.9453874024229075}], 
          InsetBox["13", Offset[{0, 2}, {5., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{5.945387402422908, -1.0546125975770926}, \
{6.054612597577092, -0.9453874024229075}], 
          InsetBox["14", Offset[{0, 2}, {6., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {6., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{6.945387402422908, -1.0546125975770926}, \
{7.054612597577092, -0.9453874024229075}], 
          InsetBox["15", Offset[{0, 2}, {7., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {7., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{7.945387402422908, -1.0546125975770926}, \
{8.054612597577092, -0.9453874024229075}], 
          InsetBox["16", Offset[{0, 2}, {8., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {8., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{8.945387402422908, -1.0546125975770926}, \
{9.054612597577092, -0.9453874024229075}], 
          InsetBox["17", Offset[{0, 2}, {9., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {9., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{9.945387402422908, -1.0546125975770926}, \
{10.054612597577092, -0.9453874024229075}], 
          InsetBox["18", Offset[{0, 2}, {10., -0.9381057268722467}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {10., -1.0618942731277532}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20,
   ImageSize->{575.4749999999979, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.842498531641232*^9, 3.842498558662467*^9}, 
   3.842678798690564*^9, 3.842679736790983*^9, 3.84268110410608*^9, 
   3.8432181505459013`*^9, 3.843271999296023*^9, 3.8432949341544733`*^9, 
   3.843295064707128*^9, 3.8432976300986757`*^9, 3.8432994423189774`*^9, 
   3.843299501483367*^9, 3.843299611738484*^9, 3.843299672559907*^9, {
   3.8432997451378098`*^9, 3.8432997657302847`*^9}, 3.843300107131785*^9, 
   3.8433001528124228`*^9, 3.8436181602386217`*^9, 3.8436215963626537`*^9, 
   3.8437062461527977`*^9, 3.843712594676268*^9, 3.843712628132421*^9, 
   3.843714061140665*^9, 3.8437141194290743`*^9, 3.843714244168995*^9, 
   3.843714512411812*^9, 3.8437145801637287`*^9, 3.843723755953267*^9, 
   3.8437239398654823`*^9, 3.843724039838139*^9, 3.843724161128734*^9, 
   3.843724199802889*^9, 3.84372479730011*^9, 3.843726409302635*^9, 
   3.8437265445302467`*^9, {3.843726651869441*^9, 3.843726665442268*^9}, {
   3.84372688558405*^9, 3.843726902699458*^9}, 3.8437273754016333`*^9, {
   3.843729986370241*^9, 3.843730014366706*^9}, 3.843730281160803*^9, 
   3.843730349949245*^9, 3.843730386530018*^9, 3.8437304829822187`*^9, 
   3.8437306716372643`*^9, 3.843730841921371*^9, 3.843730996199442*^9, 
   3.843731260875167*^9, 3.8437313203503304`*^9, 3.843731546156251*^9, 
   3.843731754300288*^9, 3.843732566627967*^9, 3.8437326168591127`*^9, 
   3.84373285039824*^9, 3.843732934857773*^9, 3.843733001080344*^9, 
   3.843733038348419*^9, 3.843733089756535*^9, {3.8437332251629963`*^9, 
   3.8437332441399107`*^9}, {3.843733358891591*^9, 3.8437333724118757`*^9}, 
   3.8437337743662024`*^9, 3.843734583350079*^9, 3.843734767927971*^9, 
   3.8437348512255707`*^9, {3.843734963027418*^9, 3.8437349892410583`*^9}, 
   3.8437350596765947`*^9, 3.84373514275247*^9, 3.8437352977677727`*^9, {
   3.843735357789353*^9, 3.843735424228751*^9}, 3.843735713424508*^9, 
   3.843735784803755*^9, 3.843788593575839*^9, 3.8437886918216887`*^9, 
   3.8437887324848003`*^9, 3.843788845458509*^9, {3.843788898897914*^9, 
   3.843788928829019*^9}, 3.843788988206451*^9, 3.8437890912810926`*^9, 
   3.843789142195014*^9, 3.843789200416193*^9, 3.8437893352865467`*^9, 
   3.8437894833529778`*^9, 3.843789778266179*^9, {3.843789866328861*^9, 
   3.8437898702115183`*^9}, {3.843790263437909*^9, 3.843790291589107*^9}, 
   3.8437903253151903`*^9, 3.8437905366420593`*^9, 3.843790640669147*^9, {
   3.843790682920435*^9, 3.843790704741321*^9}, 3.843790912380837*^9, 
   3.8437909479613934`*^9, 3.843791131494158*^9, 3.843791241289236*^9, {
   3.8437913277940598`*^9, 3.843791343156941*^9}, {3.8437915079035788`*^9, 
   3.8437915788319798`*^9}, 3.843791726176899*^9, 3.8437917766373053`*^9, 
   3.843791833784531*^9, {3.84379194612364*^9, 3.8437919523483133`*^9}, 
   3.843792032765357*^9, 3.843792099132884*^9, 3.8437921300516043`*^9, 
   3.843792228041752*^9, {3.843792263322645*^9, 3.843792293448864*^9}, 
   3.84379232939542*^9, 3.843792396552175*^9, 3.843797638322027*^9, {
   3.843797847939492*^9, 3.84379786824611*^9}, 3.843797922020088*^9, {
   3.843797952737832*^9, 3.843797977262632*^9}, 3.843798042231473*^9, 
   3.8437983704830217`*^9, 3.84379856444802*^9, {3.84379859855134*^9, 
   3.8437986082055073`*^9}, 3.843798664339254*^9, 3.84379870514019*^9, {
   3.843798741991249*^9, 3.8437987712759323`*^9}, {3.843798891922401*^9, 
   3.84379892107155*^9}, 3.843798974179627*^9, 3.84379909303648*^9, 
   3.84379925974747*^9, 3.8437992982386913`*^9, 3.843799349446431*^9, 
   3.843799766638932*^9, {3.843799863902178*^9, 3.843799880606599*^9}, 
   3.843799911682234*^9, {3.843800009541872*^9, 3.84380004157609*^9}, 
   3.8438000873827477`*^9, 3.843800192808025*^9, {3.843800223352171*^9, 
   3.8438002396867037`*^9}, 3.8438015187860126`*^9, 3.843801636158659*^9, {
   3.8438020175593023`*^9, 3.8438020265039787`*^9}, 3.8438020935661488`*^9, 
   3.8438051411024017`*^9, 3.843805235848742*^9, 3.8438075577295647`*^9, 
   3.84380769990198*^9, 3.84380777703752*^9, 3.843807845395937*^9, 
   3.843807892976214*^9, 3.843807947973332*^9, 3.843808019441691*^9, 
   3.8438080597398767`*^9, 3.8438088983288097`*^9, {3.843808992739251*^9, 
   3.843809043608749*^9}, {3.8438090953494368`*^9, 3.8438091225619097`*^9}, 
   3.8438091570321007`*^9, {3.843809263293483*^9, 3.843809283191043*^9}, 
   3.843809316465795*^9, 3.843809410956545*^9, 3.843809483161674*^9, 
   3.843810018885641*^9, 3.843810417423625*^9, 3.843810465212891*^9, 
   3.843810503977888*^9, {3.843810567147822*^9, 3.8438105952422533`*^9}, 
   3.843810767239151*^9, 3.84381082713529*^9, 3.843811029307333*^9, {
   3.843811060923271*^9, 3.84381108051894*^9}, 3.843811151978207*^9, {
   3.843811184267605*^9, 3.843811204467107*^9}, {3.8438112358400106`*^9, 
   3.843811250518158*^9}, 3.843811332178035*^9, 3.843877657052326*^9, 
   3.8438986518016663`*^9, 3.8439087756435957`*^9, 3.843997489530767*^9, 
   3.844053742785441*^9, 3.8440538365671663`*^9, 3.84405660131817*^9, 
   3.84414494036067*^9, 3.844152198123693*^9, 3.8441537680788927`*^9, 
   3.844160977962884*^9, 3.8441611600036783`*^9, 3.8442236113397427`*^9, 
   3.844223650814185*^9, 3.844225661246139*^9, 3.844225895510844*^9, 
   3.84422810045613*^9, 3.844228977828076*^9, 3.8442294130339813`*^9, 
   3.844233631592847*^9, 3.844233705917284*^9, 3.844233847919197*^9, {
   3.8442339305192633`*^9, 3.844233979122747*^9}, 3.844234036254986*^9, 
   3.844234107086211*^9, 3.8442367113303423`*^9, 3.844238591706173*^9, 
   3.8442468920793962`*^9, 3.844254428245451*^9, 3.84425448726746*^9, 
   3.844254533839925*^9, 3.8442547548849897`*^9, 3.8442548228092327`*^9, 
   3.8442548708809853`*^9, 3.844254913158337*^9, 3.844254944842903*^9, 
   3.844255063433914*^9, 3.8442554300517817`*^9, {3.8442554910330973`*^9, 
   3.844255519323677*^9}, {3.844255573093038*^9, 3.8442556025780563`*^9}, 
   3.84425645322536*^9, {3.84425651949275*^9, 3.844256548718212*^9}, 
   3.844256925434977*^9, 3.844257202646043*^9, 3.844322569485812*^9, 
   3.844336680386282*^9, 3.844768631689952*^9, 3.8448353587959642`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"fb49ba84-9804-4967-95e8-0e6e8ee7f53f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quiver Classification Type 5 Example", "Subsection",
 CellChangeTimes->{{3.842506579577799*^9, 3.842506598801594*^9}, {
  3.843289378873212*^9, 3.8432893789448433`*^9}, {3.843541029849527*^9, 
  3.843541031488586*^9}},ExpressionUUID->"730dcd51-7af1-41f4-ab76-\
d7ee6e4a9827"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQlsFcUfx6EtWohgkUMggAJyBDDKXbmkgkAFJfRvBUlAENqCGKocKQVR
BBU1iBeKGNCIKAFEFNGoJIJySCFEORWQcN8Jyn3z+/Mds5vdffv65vXts2X3
+0ke7c7sm86b33xnfvObeUudJ3MzshNKlSo1Kvn6PxmD8tJGjhyU/7+U6xeZ
I0YNyxmRNSR9xOisnKyRqU8mXk/Mu/4quP5Kuv4SQgghhBBCCCGEEEIIIYQQ
QggpIcyaNUtWrlwZUxkHDx6U5557zqMakXhz7tw5yc3NlYsXL8ZUThDsvmjR
IsnOzg5J/+abb+S7774LSUebvPbaa5Kfny8//PCDXLhwwcx74YUXZOzYsXGt
L/GGfv36KfsZFGZXgDF03LhxMnXqVNm4caMtz892R7s0adJETp8+baa98sor
0qtXL6lYsaLk5eXZ7v/rr7+kbdu2smbNGtm6dav6vUOHDmpMAteuXVNpq1at
+k8/B4mOTz75RAYPHmxeR7LrjBkzZMiQIbJ9+3ZZunSp3HrrrUpPBn62O8aF
CRMmuObdf//9IRrB3Pz444+b1z/++KPgqNkXX3xhpuH3Pn36xKfCJGbQnxs0
aCCbN2820yLZtXr16vLVV1+Z+dBL2bJlbXNNSbf7H3/8oXSMun/22WeybNky
NUc89NBDsmHDBnXPsWPHZOjQoSrd4M4777S1lRU3jUyfPl06depkXmP8QVtO
mTLFTMPYU65cOTl58qSXH5G44GZ3g+XLl0vDhg2lb9++sn79ejN93bp10qhR
I1s5kezatWtXmTZtmpkPXwP5uM+gJNv9+++/l7p166q5r3PnzkoHly5dkuef
f14SEhLM9RTGAXyuo0ePqmt8pjJlysjVq1ddy3XTiBO0YenSpWXHjh229Bo1
ath8XeI94ewOnn32WdXnH330UalcubLUrFnTfN+cOXMkMzOz0LLD2dWgefPm
0qxZs5D0kmr3V199VZo2bap+37JlixQUFJh5GGOwngLwI6GR8+fPq2vMH/hM
4YikkcOHD0utWrVk4sSJIXkdO3aUjz76qCgfh2hSmN2Tk5Nl4cKF6vfPP/9c
KlWqZObBt37mmWfClluYXcHixYulfPnysnbt2pC8kmp3aB59H3MqPhvmDmM8
SUtLM9dW3377rSQlJZnvw7zsnHOtFKaRU6dOSYsWLWw+lhWMU++8805RPxLR
IJzd4esg3ejDs2fPlvr165vvQwwz3Bo0kl1Xr16t/PNff/3VNb+k2v3EiRPy
+uuvK99pwYIFqn2MmHfjxo3N8eTLL79UeYZvtWnTJuU/Yg3nRjiNYJ3Wo0cP
mT9/vrrev3+/KtsK5nnrGo94Tzi7HzhwQP2OdQfAPda1BnzvAQMGhJQXya6Y
q+677z7ZvXu3up43b55a41opiXa/fPmyvPXWW0q/mAPho1apUkXlHTp0SPmU
o0ePVn5lz549VduNGTNGxbfRxri2ruGtwE8bNWqULQ3jVPfu3WXYsGEqjgHb
5OTkmO1qgHELMUQSHwqz+65du8z5Bfpp2bKlzbf68MMPlW2tRLIrYr6YPxAD
Rj78t9atW5v+ikFJtPuLL76o1uZYs6FdsNfx/vvvqzyMA/C1kI7xATpJSUlR
9xu0adNGxT+szJw5U+0vIQZeu3ZtNeasWLFC5WF/CeU5X5iTDODPVqhQIWQP
inhHYXaHfhDHRXpqaqrysa3s2bNHqlatakuLZNd69eqF5CFmZqWk2x3+Eua4
s2fPhuT98ssvpj+1d+9eWx58x6ysLE/r8u6776rxiMSfcHaHP431Zjg/un37
9moPxEv8anf4r4jjYX72gjNnzsi9994r+/bt86Q8Eh+wVoGPES7uHy1+tzv2
GLHWcpuDogFj1sCBA2XJkiVa96Nd8Xf5Cv/CmjJeGGezYiVau9+oYK/k999/
j6kMxDiwdiQ3DliTO9fd0RIku2M8QNzQq/mX3BjQ7pG5cuWKTJo0Se25I56H
nzj3u23btuKuGokjtLs+OHPQu3dvcz2yc+dOqVatmooPhjuvQ258aHc9MJYg
1v3GG2/Y0nFWGul+/d5M0KHd9THOLeAcF87qGBjnH9u1a1eMtSPxgnaPDpxN
mTx5si0NZw7QVtjHJf6Edo8N+KloK5xLIcGBdtcD558TExOlS5cujAcGCNpd
D/im+G4b/FHrcyCIv6Hd9TDOR6enp6tzIiQY0O56YK8VZ+D79++vzlYbOGOD
xF/Q7vrg+4Y4I289S41z9BkZGcVYKxJvaHc93n77bRXLwPNhMOd269ZNrdvw
nbLx48cXd/VInKDd9cBzhPCsALfvoOE1d+7c4q4iiQO0OyGEEEIIIYQQQggh
wQLP6vfr819IePD9XDyzkEQG+0rOZ/cS/4OzJ19//XVxV+OGgBoJJtSIPtRI
MKFG9KFGggk1og81EkyoEX2okWBCjehDjQQTakQfaiSYUCP6UCPBhBrRhxoJ
JtSIPtRIMKFG9KFGggk1og81EkyoEX2okWBCjehDjQQTakQfaiSYUCP6UCPB
hBrRhxoJJtSIPtRIMKFG9KFGggk1og81EkyoEX2okWBCjehDjQQTakQfaiSY
UCP6UCPBhBrRhxoJJtSIPtRIMKFG9KFGggk1og81EkyoEX2okWBCjehDjQQT
akQfaiSYUCP6UCPBhBrRhxoJJtSIPtRIMKFG9KFGggk1os+aNWtk69atxV0N
8h+zatUq9f/FEkIIIYQQQgghhBBCSgaDBw+Wtm3bqteZM2eKXM4///wjWVlZ
cvXqVe33LFy4UObNm+eaN3bsWLNe27dvL3K9yL94ZedI+LEf3H333TJnzhxZ
u3Ztkcs4f/68tGnTRmbPnh2Sd+3aNTlw4IBrm124cEFatWrl2j6Ita9evVoa
NGggGzZsKHLdyL94YedI+LUfoO02bdoUUxlPPfWUDBgwwJZ25coVmTRpktSo
UUNat26tfvbq1Uu2bdtmu2/37t1SrVo12bFjh2vZzZo1o0Y8wAs7R8Kv/SDW
tvvtt9+kXLlycuzYMVv6xIkTpXfv3nL27Fl1vXPnTtUGVatWDWmH/Px8SU9P
dy2fGvGGeGvEz/0g1rYbOHCgPPHEE7Y0jB2lSpVSZ3is5ObmqnT4mFYOHz4s
N910k+zatSukfGrEG4pi50WLFmmfK/JzP3Bru5UrV8rJkydD7sVYYQVtUKlS
JVm2bJktHX4n2iApKUlOnTplpi9dulSlt2vXLqTs9u3by9SpU0PSqRFvCKeR
/fv3ywcffKDWBMD4WVBQoPrr8ePH1fW5c+dk5syZak3uxO/9wNl2U6ZMkYSE
BOnUqZOZhjhIx44dpWbNmrb3rlixQkqXLu2qpzFjxsjkyZNtaTNmzFBt07lz
55D7Mc+6tRk14g1uGvn444+lfPnyyiZ16tSRfv36qfgR6Nmzp0ofN26cWjs0
adJEXd92223y3nvv2crxez+wtt3PP/8sffr0UfWvUKGCeQ98TKQ1btzY9t6X
X35ZxRt0gV+KcjAeOUH8D9rEmGSFGvEGp0ays7Pl5ptvVufZ+/fvL/Xr15ce
PXqY4/2sWbOUrQy7Yz1+++23q+tatWrZyvZ7P3C2HWJ0GFNSUlLMtL///lt9
ptTUVNt7R4wYoeYXHRC/S0xMlC5durjG/zAW4W/AJ7VCjXiD084tWrRQ/pEV
p12qVKmi+oLhf126dEnNO5UrV7bd5/d+4DYHd+jQQapXr25enz59WtW7a9eu
tvv69u0rDz/8cMS/gbGpbt26ag5FWW6gDvgbzrpQI97gtHOjRo2Uf4Q1w6ef
fir33HOPNG3aVMVgDRB/go9lBbFb6MSK3/uBm0aaN2+u5l4DrNNQb8yRVh57
7DF55JFHCi0fY0/37t1VTK+w/d0tW7aUuLbxE047Y92B9sacgHkAesD1/Pnz
zXvcNII+7pxH/N4P3DSCtTnWbAZHjx5V9cZntPL000/b1vZO4LdhTwn+7uXL
l810ZywQYA7G3zh06JAtnRrxBqed169fLyNHjpQTJ06oa8Rq0P7WvW43jcD/
uuuuu2xpfu8Hzrbbt2+fquPQoUPNNMT0kIYx5OLFi2b9sX/asGHDsGXn5eWp
sztoI4O9e/dKRkZGyL2LFy9Wc7+1DQE14g1OO6MvLlmyxBzTjVgT4v4A4z5i
WHfccYe5NoDtEcfNzMy0le33fuBsOzyzwYhnPPDAA2qMePDBByU5OVmlwRfF
5wDQDmIQbr6lUQ7WMJh/unXrptZp8OHGjx8fcv+ECROkZcuWIenUiDcYdsY6
GXt9ho1vueUWmT59utrPwzX6LtYNsJVxD/os7IBxE7EcrKut+L0fODVy8OBB
GTRokGoX7CFNmzZN6R8+K9rnp59+Mu/FWFOxYkVZvny5rUz4Zmgzo42dr7lz
54bUA2340ksvhaRTI95g2PnNN99U/RbzCPbGDZugnY3nmmzevFntncD+sC/u
gz3hd+EsiRO/94Nw+6/YK1m3bp15jf1Wt/Nm8DFx7joWMJeXKVNG2cYJNeIN
4eyMmFa4Z/6ULVtWxb8AbBAuFgX83A9iPa+FZ8ZgvnbbY9UF597S0tJc86gR
b4jWzvAd4EvUq1dP634/9wMvzoNiDMnJySnSe/fs2aPOgG7cuNE1nxrxhmjt
jLU8/KHatWtrv8ev/QD7Rjjf+eeff0b13TErWOOhnAULFkT1Pvix+E4OztQ5
wboIdcI5CGokdqK1M9YSOOvutjYIh1/7AfZHcdYGsTvjjH9ROHLkiDrrFQ2I
xTvPxxkMHz5c1QsvtBGJjWjtDF/L2DuJBvYDQgghhBBCCCGEEEIIIYQQQggh
hBASFP4Pri/HSg==
     "], {{0, 119.}, {201., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{177.24332275390628`, Automatic},
   ImageSizeRaw->{201., 119.},
   PlotRange->{{0, 201.}, {0, 119.}}], ";"}]], "Input",
 CellChangeTimes->{{3.843555246250102*^9, 3.8435552527170067`*^9}, 
   3.843797616078126*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"d1bfb15f-601b-4521-a21f-6150f9eb6e32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"12", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"3", "\[Rule]", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"2", "\[Rule]", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "2"}], ",", 
       RowBox[{"4", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strings", " ", "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.844256950640668*^9, 3.844256971349462*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"d80b8b02-ec97-47e4-a5bc-7907169e9a91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetAllTwoGroupData", "[", 
   RowBox[{
   "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
   "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", "only", " ", "care", " ", "about", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "subgroup", " ", "of", " ", "U", 
     RowBox[{"(", "2", ")"}], " ", "for", " ", "2"}], "-", "group"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.842506624641428*^9, 3.842506624719564*^9}, {
  3.84354103577064*^9, 3.8435410511353416`*^9}, {3.8442569755837717`*^9, 
  3.8442569809560843`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"f061bc77-9cfe-40d6-be47-281c4b09f327"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842506651446504*^9, 3.842678798871915*^9, 3.842679736942922*^9, 
   3.842681104228158*^9, 3.8432181506952057`*^9, 3.8432719994366837`*^9, 
   3.843294934304201*^9, 3.8432950649116917`*^9, 3.843297630372081*^9, 
   3.8432994424470377`*^9, 3.843299501630988*^9, 3.843299611875387*^9, 
   3.843299672714115*^9, {3.843299745272633*^9, 3.843299765922225*^9}, 
   3.8433001072350597`*^9, 3.8433001529172487`*^9, 3.843618160292272*^9, 
   3.8436215964214478`*^9, 3.8437062462118196`*^9, 3.843712594837388*^9, 
   3.843712628388361*^9, 3.843714061372464*^9, 3.84371411970625*^9, 
   3.843714244401803*^9, 3.843714512710519*^9, 3.843714580376048*^9, 
   3.8437237562096033`*^9, 3.843723940110718*^9, 3.843724040089115*^9, 
   3.843724161372591*^9, 3.843724200087551*^9, 3.843724797590822*^9, 
   3.843726409633305*^9, 3.8437265448741503`*^9, {3.843726652138199*^9, 
   3.843726665751955*^9}, {3.843726885842911*^9, 3.843726903046104*^9}, 
   3.843727375747486*^9, {3.8437299866773987`*^9, 3.843730014672494*^9}, 
   3.843730281543192*^9, 3.843730350177189*^9, 3.843730386767655*^9, 
   3.8437304832265177`*^9, 3.8437306719178867`*^9, 3.843730842226795*^9, 
   3.843730996504261*^9, 3.843731261186676*^9, 3.843731320658781*^9, 
   3.843731546428671*^9, 3.843731754609126*^9, 3.8437325667297573`*^9, 
   3.8437326169837227`*^9, 3.843732850523584*^9, 3.843732934974607*^9, 
   3.8437330011804667`*^9, 3.843733038438983*^9, 3.8437330898380613`*^9, {
   3.843733225244041*^9, 3.843733244258444*^9}, {3.84373335900311*^9, 
   3.8437333725196323`*^9}, 3.8437337744935617`*^9, 3.8437345834559383`*^9, 
   3.843734768007162*^9, 3.843734851351294*^9, {3.843734963139551*^9, 
   3.8437349893271933`*^9}, 3.843735059753193*^9, 3.8437351428661823`*^9, 
   3.843735297876302*^9, {3.843735357860449*^9, 3.8437354243111687`*^9}, 
   3.843735713530168*^9, 3.843735784889235*^9, 3.843788593684896*^9, 
   3.843788691922778*^9, 3.843788732539362*^9, 3.8437888455532227`*^9, {
   3.843788898997678*^9, 3.843788928917351*^9}, 3.8437889882673483`*^9, 
   3.8437890913766336`*^9, 3.843789142289722*^9, 3.8437892005124283`*^9, 
   3.8437893353717747`*^9, 3.8437894834512577`*^9, 3.8437897783871603`*^9, {
   3.8437898664332237`*^9, 3.8437898702753*^9}, {3.843790263557865*^9, 
   3.84379029165303*^9}, 3.8437903254356537`*^9, 3.843790536769534*^9, 
   3.843790640796667*^9, {3.843790683032679*^9, 3.843790704870449*^9}, 
   3.843790912517311*^9, 3.843790948069655*^9, 3.843791131608735*^9, 
   3.843791241383917*^9, {3.8437913278795853`*^9, 3.843791343222185*^9}, {
   3.843791508045473*^9, 3.8437915789774313`*^9}, 3.843791726286435*^9, 
   3.8437917767535477`*^9, 3.8437918339325523`*^9, {3.8437919462059937`*^9, 
   3.843791952445997*^9}, 3.843792032871149*^9, 3.8437920992597446`*^9, 
   3.8437921301387873`*^9, 3.8437922281754503`*^9, {3.84379226342387*^9, 
   3.84379229354421*^9}, 3.843792329462096*^9, 3.84379239667924*^9, 
   3.8437976383700542`*^9, {3.843797847993517*^9, 3.843797868305602*^9}, 
   3.843797922076641*^9, {3.84379795280145*^9, 3.843797977329319*^9}, 
   3.8437980422915297`*^9, 3.843798370548151*^9, 3.843798564507272*^9, {
   3.8437985986260653`*^9, 3.843798608265209*^9}, 3.843798664410449*^9, 
   3.843798705204817*^9, {3.843798742054435*^9, 3.843798771361444*^9}, {
   3.843798891989552*^9, 3.843798921163018*^9}, 3.843798974251039*^9, 
   3.843799093099204*^9, 3.843799259821803*^9, 3.843799298306251*^9, 
   3.843799349568096*^9, 3.843799766708284*^9, {3.8437998639720716`*^9, 
   3.843799880675836*^9}, 3.8437999117589493`*^9, {3.8438000096094303`*^9, 
   3.843800041644683*^9}, 3.843800087443707*^9, 3.843800192871025*^9, {
   3.8438002234120827`*^9, 3.843800239761096*^9}, 3.843801518861862*^9, {
   3.843802017617972*^9, 3.84380202656957*^9}, 3.843802093629874*^9, 
   3.84380514116822*^9, 3.843805235904193*^9, 3.843807557798641*^9, 
   3.8438076999705763`*^9, 3.8438077771168947`*^9, 3.8438078454597588`*^9, 
   3.843807893045648*^9, 3.843807948078265*^9, 3.843808019514179*^9, 
   3.843808059820744*^9, 3.843808898419194*^9, {3.843808992805294*^9, 
   3.8438090436726093`*^9}, {3.843809095416992*^9, 3.8438091226236563`*^9}, 
   3.8438091571094646`*^9, {3.843809263352569*^9, 3.843809283249361*^9}, 
   3.8438093165226717`*^9, 3.843809411037558*^9, 3.843809483230617*^9, 
   3.843810018988875*^9, 3.843810417486763*^9, 3.84381046530049*^9, 
   3.8438105040506077`*^9, {3.843810567205408*^9, 3.8438105953095827`*^9}, 
   3.843810767302348*^9, 3.843810827197846*^9, 3.843811029400346*^9, {
   3.843811060998207*^9, 3.8438110805908327`*^9}, 3.843811152044964*^9, {
   3.84381118434206*^9, 3.8438112045363617`*^9}, {3.843811235902684*^9, 
   3.843811250650655*^9}, 3.8438113322407*^9, 3.843877657159326*^9, 
   3.843898651889719*^9, 3.8439087757300873`*^9, 3.8439974896266537`*^9, 
   3.844053742886622*^9, 3.8440538366647873`*^9, 3.844056601424066*^9, 
   3.844144940524419*^9, 3.8441521982326813`*^9, 3.844153768193061*^9, 
   3.844160978059409*^9, 3.844161160099839*^9, 3.844223611454043*^9, 
   3.8442236508952007`*^9, 3.8442256613397493`*^9, 3.8442258956082*^9, 
   3.844228100536532*^9, 3.8442289779252157`*^9, 3.844229413211651*^9, 
   3.8442336317676086`*^9, 3.844233706001954*^9, 3.8442338480087843`*^9, {
   3.8442339305799828`*^9, 3.8442339791891003`*^9}, 3.844234036344483*^9, 
   3.844234107176515*^9, 3.844236711415504*^9, 3.844238596713488*^9, 
   3.844246892177601*^9, 3.844254428353801*^9, 3.8442544873665037`*^9, 
   3.844254533919902*^9, 3.844254754966707*^9, 3.8442548228925877`*^9, 
   3.844254870977742*^9, 3.844254913267091*^9, 3.84425494501064*^9, 
   3.844255063563055*^9, 3.844255430675847*^9, {3.8442554918644047`*^9, 
   3.84425551999338*^9}, {3.844255573597258*^9, 3.84425560327907*^9}, 
   3.84425645331215*^9, {3.844256519569992*^9, 3.8442565488154573`*^9}, 
   3.8442569813064613`*^9, 3.844257202735861*^9, 3.8443225696026487`*^9, 
   3.844336688735837*^9, 3.844768631772839*^9, 3.844835358885934*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"4d4f3a3d-a559-4223-872c-562c1979ec2e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842506651446504*^9, 3.842678798871915*^9, 3.842679736942922*^9, 
   3.842681104228158*^9, 3.8432181506952057`*^9, 3.8432719994366837`*^9, 
   3.843294934304201*^9, 3.8432950649116917`*^9, 3.843297630372081*^9, 
   3.8432994424470377`*^9, 3.843299501630988*^9, 3.843299611875387*^9, 
   3.843299672714115*^9, {3.843299745272633*^9, 3.843299765922225*^9}, 
   3.8433001072350597`*^9, 3.8433001529172487`*^9, 3.843618160292272*^9, 
   3.8436215964214478`*^9, 3.8437062462118196`*^9, 3.843712594837388*^9, 
   3.843712628388361*^9, 3.843714061372464*^9, 3.84371411970625*^9, 
   3.843714244401803*^9, 3.843714512710519*^9, 3.843714580376048*^9, 
   3.8437237562096033`*^9, 3.843723940110718*^9, 3.843724040089115*^9, 
   3.843724161372591*^9, 3.843724200087551*^9, 3.843724797590822*^9, 
   3.843726409633305*^9, 3.8437265448741503`*^9, {3.843726652138199*^9, 
   3.843726665751955*^9}, {3.843726885842911*^9, 3.843726903046104*^9}, 
   3.843727375747486*^9, {3.8437299866773987`*^9, 3.843730014672494*^9}, 
   3.843730281543192*^9, 3.843730350177189*^9, 3.843730386767655*^9, 
   3.8437304832265177`*^9, 3.8437306719178867`*^9, 3.843730842226795*^9, 
   3.843730996504261*^9, 3.843731261186676*^9, 3.843731320658781*^9, 
   3.843731546428671*^9, 3.843731754609126*^9, 3.8437325667297573`*^9, 
   3.8437326169837227`*^9, 3.843732850523584*^9, 3.843732934974607*^9, 
   3.8437330011804667`*^9, 3.843733038438983*^9, 3.8437330898380613`*^9, {
   3.843733225244041*^9, 3.843733244258444*^9}, {3.84373335900311*^9, 
   3.8437333725196323`*^9}, 3.8437337744935617`*^9, 3.8437345834559383`*^9, 
   3.843734768007162*^9, 3.843734851351294*^9, {3.843734963139551*^9, 
   3.8437349893271933`*^9}, 3.843735059753193*^9, 3.8437351428661823`*^9, 
   3.843735297876302*^9, {3.843735357860449*^9, 3.8437354243111687`*^9}, 
   3.843735713530168*^9, 3.843735784889235*^9, 3.843788593684896*^9, 
   3.843788691922778*^9, 3.843788732539362*^9, 3.8437888455532227`*^9, {
   3.843788898997678*^9, 3.843788928917351*^9}, 3.8437889882673483`*^9, 
   3.8437890913766336`*^9, 3.843789142289722*^9, 3.8437892005124283`*^9, 
   3.8437893353717747`*^9, 3.8437894834512577`*^9, 3.8437897783871603`*^9, {
   3.8437898664332237`*^9, 3.8437898702753*^9}, {3.843790263557865*^9, 
   3.84379029165303*^9}, 3.8437903254356537`*^9, 3.843790536769534*^9, 
   3.843790640796667*^9, {3.843790683032679*^9, 3.843790704870449*^9}, 
   3.843790912517311*^9, 3.843790948069655*^9, 3.843791131608735*^9, 
   3.843791241383917*^9, {3.8437913278795853`*^9, 3.843791343222185*^9}, {
   3.843791508045473*^9, 3.8437915789774313`*^9}, 3.843791726286435*^9, 
   3.8437917767535477`*^9, 3.8437918339325523`*^9, {3.8437919462059937`*^9, 
   3.843791952445997*^9}, 3.843792032871149*^9, 3.8437920992597446`*^9, 
   3.8437921301387873`*^9, 3.8437922281754503`*^9, {3.84379226342387*^9, 
   3.84379229354421*^9}, 3.843792329462096*^9, 3.84379239667924*^9, 
   3.8437976383700542`*^9, {3.843797847993517*^9, 3.843797868305602*^9}, 
   3.843797922076641*^9, {3.84379795280145*^9, 3.843797977329319*^9}, 
   3.8437980422915297`*^9, 3.843798370548151*^9, 3.843798564507272*^9, {
   3.8437985986260653`*^9, 3.843798608265209*^9}, 3.843798664410449*^9, 
   3.843798705204817*^9, {3.843798742054435*^9, 3.843798771361444*^9}, {
   3.843798891989552*^9, 3.843798921163018*^9}, 3.843798974251039*^9, 
   3.843799093099204*^9, 3.843799259821803*^9, 3.843799298306251*^9, 
   3.843799349568096*^9, 3.843799766708284*^9, {3.8437998639720716`*^9, 
   3.843799880675836*^9}, 3.8437999117589493`*^9, {3.8438000096094303`*^9, 
   3.843800041644683*^9}, 3.843800087443707*^9, 3.843800192871025*^9, {
   3.8438002234120827`*^9, 3.843800239761096*^9}, 3.843801518861862*^9, {
   3.843802017617972*^9, 3.84380202656957*^9}, 3.843802093629874*^9, 
   3.84380514116822*^9, 3.843805235904193*^9, 3.843807557798641*^9, 
   3.8438076999705763`*^9, 3.8438077771168947`*^9, 3.8438078454597588`*^9, 
   3.843807893045648*^9, 3.843807948078265*^9, 3.843808019514179*^9, 
   3.843808059820744*^9, 3.843808898419194*^9, {3.843808992805294*^9, 
   3.8438090436726093`*^9}, {3.843809095416992*^9, 3.8438091226236563`*^9}, 
   3.8438091571094646`*^9, {3.843809263352569*^9, 3.843809283249361*^9}, 
   3.8438093165226717`*^9, 3.843809411037558*^9, 3.843809483230617*^9, 
   3.843810018988875*^9, 3.843810417486763*^9, 3.84381046530049*^9, 
   3.8438105040506077`*^9, {3.843810567205408*^9, 3.8438105953095827`*^9}, 
   3.843810767302348*^9, 3.843810827197846*^9, 3.843811029400346*^9, {
   3.843811060998207*^9, 3.8438110805908327`*^9}, 3.843811152044964*^9, {
   3.84381118434206*^9, 3.8438112045363617`*^9}, {3.843811235902684*^9, 
   3.843811250650655*^9}, 3.8438113322407*^9, 3.843877657159326*^9, 
   3.843898651889719*^9, 3.8439087757300873`*^9, 3.8439974896266537`*^9, 
   3.844053742886622*^9, 3.8440538366647873`*^9, 3.844056601424066*^9, 
   3.844144940524419*^9, 3.8441521982326813`*^9, 3.844153768193061*^9, 
   3.844160978059409*^9, 3.844161160099839*^9, 3.844223611454043*^9, 
   3.8442236508952007`*^9, 3.8442256613397493`*^9, 3.8442258956082*^9, 
   3.844228100536532*^9, 3.8442289779252157`*^9, 3.844229413211651*^9, 
   3.8442336317676086`*^9, 3.844233706001954*^9, 3.8442338480087843`*^9, {
   3.8442339305799828`*^9, 3.8442339791891003`*^9}, 3.844234036344483*^9, 
   3.844234107176515*^9, 3.844236711415504*^9, 3.844238596713488*^9, 
   3.844246892177601*^9, 3.844254428353801*^9, 3.8442544873665037`*^9, 
   3.844254533919902*^9, 3.844254754966707*^9, 3.8442548228925877`*^9, 
   3.844254870977742*^9, 3.844254913267091*^9, 3.84425494501064*^9, 
   3.844255063563055*^9, 3.844255430675847*^9, {3.8442554918644047`*^9, 
   3.84425551999338*^9}, {3.844255573597258*^9, 3.84425560327907*^9}, 
   3.84425645331215*^9, {3.844256519569992*^9, 3.8442565488154573`*^9}, 
   3.8442569813064613`*^9, 3.844257202735861*^9, 3.8443225696026487`*^9, 
   3.844336688735837*^9, 3.844768631772839*^9, 3.844835358910089*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"38a3c0fe-f419-4ade-9430-fc67e17b6925"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842506651446504*^9, 3.842678798871915*^9, 3.842679736942922*^9, 
   3.842681104228158*^9, 3.8432181506952057`*^9, 3.8432719994366837`*^9, 
   3.843294934304201*^9, 3.8432950649116917`*^9, 3.843297630372081*^9, 
   3.8432994424470377`*^9, 3.843299501630988*^9, 3.843299611875387*^9, 
   3.843299672714115*^9, {3.843299745272633*^9, 3.843299765922225*^9}, 
   3.8433001072350597`*^9, 3.8433001529172487`*^9, 3.843618160292272*^9, 
   3.8436215964214478`*^9, 3.8437062462118196`*^9, 3.843712594837388*^9, 
   3.843712628388361*^9, 3.843714061372464*^9, 3.84371411970625*^9, 
   3.843714244401803*^9, 3.843714512710519*^9, 3.843714580376048*^9, 
   3.8437237562096033`*^9, 3.843723940110718*^9, 3.843724040089115*^9, 
   3.843724161372591*^9, 3.843724200087551*^9, 3.843724797590822*^9, 
   3.843726409633305*^9, 3.8437265448741503`*^9, {3.843726652138199*^9, 
   3.843726665751955*^9}, {3.843726885842911*^9, 3.843726903046104*^9}, 
   3.843727375747486*^9, {3.8437299866773987`*^9, 3.843730014672494*^9}, 
   3.843730281543192*^9, 3.843730350177189*^9, 3.843730386767655*^9, 
   3.8437304832265177`*^9, 3.8437306719178867`*^9, 3.843730842226795*^9, 
   3.843730996504261*^9, 3.843731261186676*^9, 3.843731320658781*^9, 
   3.843731546428671*^9, 3.843731754609126*^9, 3.8437325667297573`*^9, 
   3.8437326169837227`*^9, 3.843732850523584*^9, 3.843732934974607*^9, 
   3.8437330011804667`*^9, 3.843733038438983*^9, 3.8437330898380613`*^9, {
   3.843733225244041*^9, 3.843733244258444*^9}, {3.84373335900311*^9, 
   3.8437333725196323`*^9}, 3.8437337744935617`*^9, 3.8437345834559383`*^9, 
   3.843734768007162*^9, 3.843734851351294*^9, {3.843734963139551*^9, 
   3.8437349893271933`*^9}, 3.843735059753193*^9, 3.8437351428661823`*^9, 
   3.843735297876302*^9, {3.843735357860449*^9, 3.8437354243111687`*^9}, 
   3.843735713530168*^9, 3.843735784889235*^9, 3.843788593684896*^9, 
   3.843788691922778*^9, 3.843788732539362*^9, 3.8437888455532227`*^9, {
   3.843788898997678*^9, 3.843788928917351*^9}, 3.8437889882673483`*^9, 
   3.8437890913766336`*^9, 3.843789142289722*^9, 3.8437892005124283`*^9, 
   3.8437893353717747`*^9, 3.8437894834512577`*^9, 3.8437897783871603`*^9, {
   3.8437898664332237`*^9, 3.8437898702753*^9}, {3.843790263557865*^9, 
   3.84379029165303*^9}, 3.8437903254356537`*^9, 3.843790536769534*^9, 
   3.843790640796667*^9, {3.843790683032679*^9, 3.843790704870449*^9}, 
   3.843790912517311*^9, 3.843790948069655*^9, 3.843791131608735*^9, 
   3.843791241383917*^9, {3.8437913278795853`*^9, 3.843791343222185*^9}, {
   3.843791508045473*^9, 3.8437915789774313`*^9}, 3.843791726286435*^9, 
   3.8437917767535477`*^9, 3.8437918339325523`*^9, {3.8437919462059937`*^9, 
   3.843791952445997*^9}, 3.843792032871149*^9, 3.8437920992597446`*^9, 
   3.8437921301387873`*^9, 3.8437922281754503`*^9, {3.84379226342387*^9, 
   3.84379229354421*^9}, 3.843792329462096*^9, 3.84379239667924*^9, 
   3.8437976383700542`*^9, {3.843797847993517*^9, 3.843797868305602*^9}, 
   3.843797922076641*^9, {3.84379795280145*^9, 3.843797977329319*^9}, 
   3.8437980422915297`*^9, 3.843798370548151*^9, 3.843798564507272*^9, {
   3.8437985986260653`*^9, 3.843798608265209*^9}, 3.843798664410449*^9, 
   3.843798705204817*^9, {3.843798742054435*^9, 3.843798771361444*^9}, {
   3.843798891989552*^9, 3.843798921163018*^9}, 3.843798974251039*^9, 
   3.843799093099204*^9, 3.843799259821803*^9, 3.843799298306251*^9, 
   3.843799349568096*^9, 3.843799766708284*^9, {3.8437998639720716`*^9, 
   3.843799880675836*^9}, 3.8437999117589493`*^9, {3.8438000096094303`*^9, 
   3.843800041644683*^9}, 3.843800087443707*^9, 3.843800192871025*^9, {
   3.8438002234120827`*^9, 3.843800239761096*^9}, 3.843801518861862*^9, {
   3.843802017617972*^9, 3.84380202656957*^9}, 3.843802093629874*^9, 
   3.84380514116822*^9, 3.843805235904193*^9, 3.843807557798641*^9, 
   3.8438076999705763`*^9, 3.8438077771168947`*^9, 3.8438078454597588`*^9, 
   3.843807893045648*^9, 3.843807948078265*^9, 3.843808019514179*^9, 
   3.843808059820744*^9, 3.843808898419194*^9, {3.843808992805294*^9, 
   3.8438090436726093`*^9}, {3.843809095416992*^9, 3.8438091226236563`*^9}, 
   3.8438091571094646`*^9, {3.843809263352569*^9, 3.843809283249361*^9}, 
   3.8438093165226717`*^9, 3.843809411037558*^9, 3.843809483230617*^9, 
   3.843810018988875*^9, 3.843810417486763*^9, 3.84381046530049*^9, 
   3.8438105040506077`*^9, {3.843810567205408*^9, 3.8438105953095827`*^9}, 
   3.843810767302348*^9, 3.843810827197846*^9, 3.843811029400346*^9, {
   3.843811060998207*^9, 3.8438110805908327`*^9}, 3.843811152044964*^9, {
   3.84381118434206*^9, 3.8438112045363617`*^9}, {3.843811235902684*^9, 
   3.843811250650655*^9}, 3.8438113322407*^9, 3.843877657159326*^9, 
   3.843898651889719*^9, 3.8439087757300873`*^9, 3.8439974896266537`*^9, 
   3.844053742886622*^9, 3.8440538366647873`*^9, 3.844056601424066*^9, 
   3.844144940524419*^9, 3.8441521982326813`*^9, 3.844153768193061*^9, 
   3.844160978059409*^9, 3.844161160099839*^9, 3.844223611454043*^9, 
   3.8442236508952007`*^9, 3.8442256613397493`*^9, 3.8442258956082*^9, 
   3.844228100536532*^9, 3.8442289779252157`*^9, 3.844229413211651*^9, 
   3.8442336317676086`*^9, 3.844233706001954*^9, 3.8442338480087843`*^9, {
   3.8442339305799828`*^9, 3.8442339791891003`*^9}, 3.844234036344483*^9, 
   3.844234107176515*^9, 3.844236711415504*^9, 3.844238596713488*^9, 
   3.844246892177601*^9, 3.844254428353801*^9, 3.8442544873665037`*^9, 
   3.844254533919902*^9, 3.844254754966707*^9, 3.8442548228925877`*^9, 
   3.844254870977742*^9, 3.844254913267091*^9, 3.84425494501064*^9, 
   3.844255063563055*^9, 3.844255430675847*^9, {3.8442554918644047`*^9, 
   3.84425551999338*^9}, {3.844255573597258*^9, 3.84425560327907*^9}, 
   3.84425645331215*^9, {3.844256519569992*^9, 3.8442565488154573`*^9}, 
   3.8442569813064613`*^9, 3.844257202735861*^9, 3.8443225696026487`*^9, 
   3.844336688735837*^9, 3.844768631772839*^9, 3.8448353589139147`*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"7dfb7899-fea1-450c-a582-2d4ba217e719"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842506651446504*^9, 3.842678798871915*^9, 3.842679736942922*^9, 
   3.842681104228158*^9, 3.8432181506952057`*^9, 3.8432719994366837`*^9, 
   3.843294934304201*^9, 3.8432950649116917`*^9, 3.843297630372081*^9, 
   3.8432994424470377`*^9, 3.843299501630988*^9, 3.843299611875387*^9, 
   3.843299672714115*^9, {3.843299745272633*^9, 3.843299765922225*^9}, 
   3.8433001072350597`*^9, 3.8433001529172487`*^9, 3.843618160292272*^9, 
   3.8436215964214478`*^9, 3.8437062462118196`*^9, 3.843712594837388*^9, 
   3.843712628388361*^9, 3.843714061372464*^9, 3.84371411970625*^9, 
   3.843714244401803*^9, 3.843714512710519*^9, 3.843714580376048*^9, 
   3.8437237562096033`*^9, 3.843723940110718*^9, 3.843724040089115*^9, 
   3.843724161372591*^9, 3.843724200087551*^9, 3.843724797590822*^9, 
   3.843726409633305*^9, 3.8437265448741503`*^9, {3.843726652138199*^9, 
   3.843726665751955*^9}, {3.843726885842911*^9, 3.843726903046104*^9}, 
   3.843727375747486*^9, {3.8437299866773987`*^9, 3.843730014672494*^9}, 
   3.843730281543192*^9, 3.843730350177189*^9, 3.843730386767655*^9, 
   3.8437304832265177`*^9, 3.8437306719178867`*^9, 3.843730842226795*^9, 
   3.843730996504261*^9, 3.843731261186676*^9, 3.843731320658781*^9, 
   3.843731546428671*^9, 3.843731754609126*^9, 3.8437325667297573`*^9, 
   3.8437326169837227`*^9, 3.843732850523584*^9, 3.843732934974607*^9, 
   3.8437330011804667`*^9, 3.843733038438983*^9, 3.8437330898380613`*^9, {
   3.843733225244041*^9, 3.843733244258444*^9}, {3.84373335900311*^9, 
   3.8437333725196323`*^9}, 3.8437337744935617`*^9, 3.8437345834559383`*^9, 
   3.843734768007162*^9, 3.843734851351294*^9, {3.843734963139551*^9, 
   3.8437349893271933`*^9}, 3.843735059753193*^9, 3.8437351428661823`*^9, 
   3.843735297876302*^9, {3.843735357860449*^9, 3.8437354243111687`*^9}, 
   3.843735713530168*^9, 3.843735784889235*^9, 3.843788593684896*^9, 
   3.843788691922778*^9, 3.843788732539362*^9, 3.8437888455532227`*^9, {
   3.843788898997678*^9, 3.843788928917351*^9}, 3.8437889882673483`*^9, 
   3.8437890913766336`*^9, 3.843789142289722*^9, 3.8437892005124283`*^9, 
   3.8437893353717747`*^9, 3.8437894834512577`*^9, 3.8437897783871603`*^9, {
   3.8437898664332237`*^9, 3.8437898702753*^9}, {3.843790263557865*^9, 
   3.84379029165303*^9}, 3.8437903254356537`*^9, 3.843790536769534*^9, 
   3.843790640796667*^9, {3.843790683032679*^9, 3.843790704870449*^9}, 
   3.843790912517311*^9, 3.843790948069655*^9, 3.843791131608735*^9, 
   3.843791241383917*^9, {3.8437913278795853`*^9, 3.843791343222185*^9}, {
   3.843791508045473*^9, 3.8437915789774313`*^9}, 3.843791726286435*^9, 
   3.8437917767535477`*^9, 3.8437918339325523`*^9, {3.8437919462059937`*^9, 
   3.843791952445997*^9}, 3.843792032871149*^9, 3.8437920992597446`*^9, 
   3.8437921301387873`*^9, 3.8437922281754503`*^9, {3.84379226342387*^9, 
   3.84379229354421*^9}, 3.843792329462096*^9, 3.84379239667924*^9, 
   3.8437976383700542`*^9, {3.843797847993517*^9, 3.843797868305602*^9}, 
   3.843797922076641*^9, {3.84379795280145*^9, 3.843797977329319*^9}, 
   3.8437980422915297`*^9, 3.843798370548151*^9, 3.843798564507272*^9, {
   3.8437985986260653`*^9, 3.843798608265209*^9}, 3.843798664410449*^9, 
   3.843798705204817*^9, {3.843798742054435*^9, 3.843798771361444*^9}, {
   3.843798891989552*^9, 3.843798921163018*^9}, 3.843798974251039*^9, 
   3.843799093099204*^9, 3.843799259821803*^9, 3.843799298306251*^9, 
   3.843799349568096*^9, 3.843799766708284*^9, {3.8437998639720716`*^9, 
   3.843799880675836*^9}, 3.8437999117589493`*^9, {3.8438000096094303`*^9, 
   3.843800041644683*^9}, 3.843800087443707*^9, 3.843800192871025*^9, {
   3.8438002234120827`*^9, 3.843800239761096*^9}, 3.843801518861862*^9, {
   3.843802017617972*^9, 3.84380202656957*^9}, 3.843802093629874*^9, 
   3.84380514116822*^9, 3.843805235904193*^9, 3.843807557798641*^9, 
   3.8438076999705763`*^9, 3.8438077771168947`*^9, 3.8438078454597588`*^9, 
   3.843807893045648*^9, 3.843807948078265*^9, 3.843808019514179*^9, 
   3.843808059820744*^9, 3.843808898419194*^9, {3.843808992805294*^9, 
   3.8438090436726093`*^9}, {3.843809095416992*^9, 3.8438091226236563`*^9}, 
   3.8438091571094646`*^9, {3.843809263352569*^9, 3.843809283249361*^9}, 
   3.8438093165226717`*^9, 3.843809411037558*^9, 3.843809483230617*^9, 
   3.843810018988875*^9, 3.843810417486763*^9, 3.84381046530049*^9, 
   3.8438105040506077`*^9, {3.843810567205408*^9, 3.8438105953095827`*^9}, 
   3.843810767302348*^9, 3.843810827197846*^9, 3.843811029400346*^9, {
   3.843811060998207*^9, 3.8438110805908327`*^9}, 3.843811152044964*^9, {
   3.84381118434206*^9, 3.8438112045363617`*^9}, {3.843811235902684*^9, 
   3.843811250650655*^9}, 3.8438113322407*^9, 3.843877657159326*^9, 
   3.843898651889719*^9, 3.8439087757300873`*^9, 3.8439974896266537`*^9, 
   3.844053742886622*^9, 3.8440538366647873`*^9, 3.844056601424066*^9, 
   3.844144940524419*^9, 3.8441521982326813`*^9, 3.844153768193061*^9, 
   3.844160978059409*^9, 3.844161160099839*^9, 3.844223611454043*^9, 
   3.8442236508952007`*^9, 3.8442256613397493`*^9, 3.8442258956082*^9, 
   3.844228100536532*^9, 3.8442289779252157`*^9, 3.844229413211651*^9, 
   3.8442336317676086`*^9, 3.844233706001954*^9, 3.8442338480087843`*^9, {
   3.8442339305799828`*^9, 3.8442339791891003`*^9}, 3.844234036344483*^9, 
   3.844234107176515*^9, 3.844236711415504*^9, 3.844238596713488*^9, 
   3.844246892177601*^9, 3.844254428353801*^9, 3.8442544873665037`*^9, 
   3.844254533919902*^9, 3.844254754966707*^9, 3.8442548228925877`*^9, 
   3.844254870977742*^9, 3.844254913267091*^9, 3.84425494501064*^9, 
   3.844255063563055*^9, 3.844255430675847*^9, {3.8442554918644047`*^9, 
   3.84425551999338*^9}, {3.844255573597258*^9, 3.84425560327907*^9}, 
   3.84425645331215*^9, {3.844256519569992*^9, 3.8442565488154573`*^9}, 
   3.8442569813064613`*^9, 3.844257202735861*^9, 3.8443225696026487`*^9, 
   3.844336688735837*^9, 3.844768631772839*^9, 3.84483535891597*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"a6725c28-050e-4766-a3e3-67dd4e73c33f"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<su(12)\>\"", ",", "\"\<so(22)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavournames", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<su(2)\>\"", ",", "\"\<sp(2)\>\""}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.8442569936471252`*^9, 3.8442570023649054`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"c4ccd829-1c55-4595-b606-8708fe20f720"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournames"}], "]"}]], "Input",
 CellChangeTimes->{{3.842506667699862*^9, 3.842506689597989*^9}, {
  3.844256987009425*^9, 3.844256991972929*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"de3d44c6-f17f-4fdd-97e4-dad2fbeb27de"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4}, {Null, {{1, 3}, {1, 2}, {2, 4}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {1, -1}, {2, -1}}, 
        VertexLabels -> {
         "Name", 4 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(22)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"su(12)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"su(2)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         2 -> "Circle", 4 -> "Square", 3 -> "Square", 1 -> "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"su(12)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(22)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"su(2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(2)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{{1., 0.}, {2., 0.}}, {{1., 0.}, {1., -1.}}, {{2., 0.}, {
          2., -1.}}}, 0.01273]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.01273], 
          InsetBox["1", Offset[{0, 2}, {1., 0.01273}], ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"su(12)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.01273}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.01273], 
          InsetBox["2", Offset[{0, 2}, {2., 0.01273}], ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(22)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -0.01273}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.98876764631, -1.01123235369}, \
{1.01123235369, -0.98876764631}], 
          InsetBox["3", Offset[{0, 2}, {1., -0.98727}], ImageScaled[{0.5, 0}],
           
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"su(2)\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -1.01273}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.98876764631, -1.01123235369}, \
{2.01123235369, -0.98876764631}], 
          InsetBox["4", Offset[{0, 2}, {2., -0.98727}], ImageScaled[{0.5, 0}],
           
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(2)\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -1.01273}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20,
   ImageSize->{245.93749999999923`, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.842506690586673*^9, 3.842678798960918*^9, 3.842679737002215*^9, 
   3.84268110427582*^9, 3.8432181507469*^9, 3.843271999527367*^9, 
   3.84329493434818*^9, 3.843295065003397*^9, 3.843297630434647*^9, 
   3.843299442496365*^9, 3.84329950167966*^9, 3.843299611930244*^9, 
   3.843299672807405*^9, {3.843299745365171*^9, 3.8432997659858103`*^9}, 
   3.843300107296649*^9, 3.843300152978112*^9, 3.843618160395015*^9, 
   3.843621596473426*^9, 3.843706246307128*^9, 3.843712594937436*^9, 
   3.843712628445478*^9, 3.843714061442052*^9, 3.843714119778062*^9, 
   3.843714244454089*^9, 3.843714512810587*^9, 3.8437145804754457`*^9, 
   3.8437237562944098`*^9, 3.843723940180225*^9, 3.8437240401495934`*^9, 
   3.843724161476235*^9, 3.843724200146578*^9, 3.843724797736918*^9, 
   3.843726409767186*^9, 3.843726545043335*^9, {3.8437266523030567`*^9, 
   3.843726665876362*^9}, {3.843726885929884*^9, 3.843726903106975*^9}, 
   3.843727375845323*^9, {3.843729986760296*^9, 3.84373001476816*^9}, 
   3.8437302816182947`*^9, 3.843730350268558*^9, 3.8437303868469257`*^9, 
   3.843730483338018*^9, 3.843730671988596*^9, 3.8437308422910767`*^9, 
   3.843730996603537*^9, 3.843731261288135*^9, 3.84373132076269*^9, 
   3.843731546503883*^9, 3.843731754665194*^9, 3.843732566797831*^9, 
   3.8437326170479183`*^9, 3.8437328505928783`*^9, 3.843732935042588*^9, 
   3.843733001284329*^9, 3.843733038515254*^9, 3.843733089961381*^9, {
   3.843733225390562*^9, 3.8437332443378897`*^9}, {3.8437333591151733`*^9, 
   3.843733372595593*^9}, 3.843733774579287*^9, 3.843734583554899*^9, 
   3.843734768129417*^9, 3.843734851471043*^9, {3.843734963232079*^9, 
   3.8437349894208117`*^9}, 3.843735059847178*^9, 3.8437351429708557`*^9, 
   3.8437352980222673`*^9, {3.843735357934147*^9, 3.84373542436628*^9}, 
   3.843735713618167*^9, 3.84373578498085*^9, 3.84378859374938*^9, 
   3.84378869198547*^9, 3.84378873263529*^9, 3.843788845625969*^9, {
   3.843788899063608*^9, 3.843788928991929*^9}, 3.8437889883651667`*^9, 
   3.843789091437253*^9, 3.843789142356475*^9, 3.843789200597278*^9, 
   3.843789335494218*^9, 3.8437894836196136`*^9, 3.8437897784920797`*^9, {
   3.8437898665313272`*^9, 3.843789870409362*^9}, {3.84379026368885*^9, 
   3.843790291784327*^9}, 3.843790325552477*^9, 3.843790536858795*^9, 
   3.843790640888694*^9, {3.843790683143526*^9, 3.8437907049673347`*^9}, 
   3.843790912614397*^9, 3.843790948156806*^9, 3.843791131712109*^9, 
   3.843791241534128*^9, {3.843791327951765*^9, 3.843791343335247*^9}, {
   3.843791508164577*^9, 3.843791579109222*^9}, 3.843791726390359*^9, 
   3.843791776846662*^9, 3.8437918340427647`*^9, {3.843791946293803*^9, 
   3.843791952611977*^9}, 3.8437920329943533`*^9, 3.843792099390459*^9, 
   3.8437921302965508`*^9, 3.8437922282922983`*^9, {3.843792263518746*^9, 
   3.843792293641979*^9}, 3.843792329597239*^9, 3.843792396797777*^9, 
   3.843797638510077*^9, {3.843797848141611*^9, 3.8437978684088497`*^9}, 
   3.843797922198123*^9, {3.843797952916636*^9, 3.843797977446312*^9}, 
   3.843798042411377*^9, 3.843798370664938*^9, 3.8437985646132727`*^9, {
   3.843798598738535*^9, 3.843798608379249*^9}, 3.843798664528192*^9, 
   3.84379870537141*^9, {3.8437987421575947`*^9, 3.843798771474308*^9}, {
   3.843798892118054*^9, 3.843798921324658*^9}, 3.8437989743886414`*^9, 
   3.843799093220916*^9, 3.843799259988936*^9, 3.843799298430722*^9, 
   3.843799349691414*^9, 3.8437997668312683`*^9, {3.843799864120233*^9, 
   3.843799880817774*^9}, 3.843799911886113*^9, {3.843800009750556*^9, 
   3.843800041793034*^9}, 3.8438000875570183`*^9, 3.843800193002316*^9, {
   3.843800223515812*^9, 3.843800239877412*^9}, 3.843801518978491*^9, {
   3.843802017761203*^9, 3.843802026728712*^9}, 3.843802093783263*^9, 
   3.843805141351988*^9, 3.843805236045773*^9, 3.8438075579668283`*^9, 
   3.8438077001230097`*^9, 3.8438077772950983`*^9, 3.843807845603776*^9, 
   3.8438078931993847`*^9, 3.8438079482659683`*^9, 3.843808019714666*^9, 
   3.843808060046104*^9, 3.8438088985692587`*^9, {3.843808992981688*^9, 
   3.843809043855351*^9}, {3.843809095618093*^9, 3.8438091227841673`*^9}, 
   3.843809157311166*^9, {3.8438092635168133`*^9, 3.843809283415188*^9}, 
   3.8438093166815*^9, 3.8438094112282877`*^9, 3.843809483411964*^9, 
   3.843810019205929*^9, 3.8438104177182493`*^9, 3.8438104655048513`*^9, 
   3.8438105042170467`*^9, {3.843810567374139*^9, 3.843810595485675*^9}, 
   3.843810767469274*^9, 3.8438108273671637`*^9, 3.843811029540783*^9, {
   3.843811061206925*^9, 3.843811080770143*^9}, 3.843811152206739*^9, {
   3.843811184511396*^9, 3.8438112047057743`*^9}, {3.843811236066107*^9, 
   3.843811250807028*^9}, 3.843811332404709*^9, 3.843877657305838*^9, 
   3.8438986520564117`*^9, 3.8439087759157124`*^9, 3.8439974897826843`*^9, 
   3.844053743054282*^9, 3.8440538368480263`*^9, 3.844056601594343*^9, 
   3.844144940666415*^9, 3.844152198397674*^9, 3.844153768388785*^9, 
   3.844160978255562*^9, 3.844161160293935*^9, 3.844223611597108*^9, 
   3.8442236511025763`*^9, 3.8442256616035347`*^9, 3.844225895832913*^9, 
   3.844228100764409*^9, 3.844228978161113*^9, 3.844229413422328*^9, 
   3.844233632020612*^9, 3.844233706096157*^9, 3.844233848135766*^9, {
   3.844233930688019*^9, 3.8442339792844257`*^9}, 3.84423403645966*^9, 
   3.844234107324786*^9, 3.844236711509265*^9, 3.844238598445475*^9, 
   3.844246892285577*^9, 3.8442544284386597`*^9, 3.844254487473879*^9, 
   3.844254534052125*^9, 3.844254755064076*^9, 3.844254822998822*^9, 
   3.844254871061974*^9, 3.844254913363997*^9, 3.844254945097583*^9, 
   3.844255063687586*^9, 3.84425543081061*^9, {3.8442554921999807`*^9, 
   3.844255520168531*^9}, {3.8442555737206287`*^9, 3.8442556033985577`*^9}, 
   3.844256453384094*^9, {3.8442565196443663`*^9, 3.844256548909791*^9}, 
   3.844257004127792*^9, 3.844257202812077*^9, 3.844322569682311*^9, 
   3.844336690816086*^9, 3.844768631850995*^9, 3.844835358966181*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"e34bb3f2-e2d2-4a5e-aee4-f49660cacf80"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quiver Classification Type 6 Example", "Subsection",
 CellChangeTimes->{{3.842680112176482*^9, 3.84268011834315*^9}, {
  3.8426809211382017`*^9, 3.842680923810017*^9}, {3.843289381479554*^9, 
  3.8432893815366983`*^9}, {3.843540968488513*^9, 
  3.84354097072936*^9}},ExpressionUUID->"26468232-c5a3-4b91-a3c9-\
3d01f231d457"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQe0FEUWhkkqiCJgjoAiRkwYWDNrQNa4IKajKEgQUVBAEROGBTNrxLBm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     "], {{0, 127.}, {473., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdYU1kWgO976Y2SBASkhN4E6QSQEgglgIJ0EJWQhCSUEJNQbagMjuBY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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> Association["XMP" -> Association[]]],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{298.67416992187486`, Automatic},
   ImageSizeRaw->{473., 127.},
   PlotRange->{{0, 473.}, {0, 127.}}], ";"}]], "Input",
 CellChangeTimes->{{3.8435552559056807`*^9, 3.843555262425685*^9}, 
   3.843797623558683*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"7617cfad-86d9-4f91-af73-fe7eb9ee5e7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugecenters", "=", 
   RowBox[{"{", 
    RowBox[{"68", ",", "4", ",", "2", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavourcenters", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hypers", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"5", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", "1"}], ",", 
       RowBox[{"2", "->", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "2"}], ",", 
       RowBox[{"3", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "2"}], ",", 
       RowBox[{"6", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"4", "->", "2"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"3", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}], ",", 
       RowBox[{"8", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"4", "->", "2"}], ",", 
       RowBox[{"9", "->", "1"}]}], "|>"}]}], "}"}]}], ";", 
  RowBox[{"strings", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"7", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ",", 
       RowBox[{"4", "->", "3"}], ",", 
       RowBox[{"8", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "3"}], ",", 
       RowBox[{"4", "->", "1"}], ",", 
       RowBox[{"8", "->", "1"}]}], "|>"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"2", "->", "3"}], ",", 
       RowBox[{"4", "->", "3"}], ",", 
       RowBox[{"7", "->", "1"}]}], "|>"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.844257012944159*^9, 3.844257040123981*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"77adecf1-28b3-4d5a-ab97-d878bf428222"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetAllTwoGroupData", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.842680222353776*^9, 3.8426803463095083`*^9}, {
   3.843218125611871*^9, 3.843218125698307*^9}, 3.843272008156322*^9, {
   3.844238609125924*^9, 3.844238649266951*^9}, {3.844257045078529*^9, 
   3.84425705073932*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"05462202-5b5f-4c73-86b3-0f15171f5dfe"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\", \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\) x \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)", ", ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalZ]\"}]\) = \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\) x \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\)", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842680346708469*^9, 3.842680418618432*^9, 3.84268110442076*^9, {
   3.8432181343046093`*^9, 3.843218150964061*^9}, {3.843271999859395*^9, 
   3.8432720088282423`*^9}, 3.8432949345608397`*^9, 3.8432950652773647`*^9, 
   3.8432976307288*^9, 3.843299442702999*^9, 3.843299501872414*^9, 
   3.843299612155368*^9, 3.843299673075224*^9, {3.8432997456067257`*^9, 
   3.843299766201741*^9}, 3.843300107537673*^9, 3.843300153222446*^9, 
   3.843618160485311*^9, 3.843621596578389*^9, 3.843706246391652*^9, 
   3.843712595041402*^9, 3.843712628551333*^9, 3.843714061537814*^9, 
   3.8437141198842373`*^9, 3.843714244551283*^9, 3.843714512939784*^9, 
   3.843714580601059*^9, 3.843723756411593*^9, 3.843723940342465*^9, 
   3.843724040273686*^9, 3.8437241615964947`*^9, 3.843724200262684*^9, 
   3.843724797843458*^9, 3.8437264098859386`*^9, 3.843726545169598*^9, {
   3.8437266524317513`*^9, 3.843726665997369*^9}, {3.8437268860453377`*^9, 
   3.843726903230935*^9}, 3.843727376017494*^9, {3.8437299868833637`*^9, 
   3.8437300148918333`*^9}, 3.843730281736846*^9, 3.843730350365909*^9, 
   3.843730386945127*^9, 3.843730483455624*^9, 3.843730672109746*^9, 
   3.843730842411292*^9, 3.8437309967335253`*^9, 3.843731261401993*^9, 
   3.843731320913158*^9, 3.843731546610559*^9, 3.8437317548392267`*^9, 
   3.8437325669421177`*^9, 3.84373261717255*^9, 3.843732850712799*^9, 
   3.8437329351736097`*^9, 3.843733001426219*^9, 3.843733038623817*^9, 
   3.843733090110154*^9, {3.843733225515733*^9, 3.843733244464552*^9}, {
   3.843733359243412*^9, 3.843733372718461*^9}, 3.843733774708705*^9, 
   3.843734583700235*^9, 3.8437347682534227`*^9, 3.8437348516032553`*^9, {
   3.843734963379801*^9, 3.843734989524231*^9}, 3.843735059937735*^9, 
   3.843735143074069*^9, 3.84373529818882*^9, {3.843735358050598*^9, 
   3.8437354244609203`*^9}, 3.843735713730798*^9, 3.84373578510515*^9, 
   3.84378859387985*^9, 3.8437886920875072`*^9, 3.843788732733018*^9, 
   3.843788845724494*^9, {3.843788899170035*^9, 3.843788929111672*^9}, 
   3.843788988443904*^9, 3.843789091562035*^9, 3.843789142466288*^9, 
   3.843789200704842*^9, 3.843789335596786*^9, 3.843789483781522*^9, 
   3.843789778624111*^9, {3.843789866646233*^9, 3.843789870509993*^9}, {
   3.843790263863915*^9, 3.843790291881876*^9}, 3.843790325673408*^9, 
   3.843790536993116*^9, 3.8437906410213013`*^9, {3.843790683267392*^9, 
   3.843790705100276*^9}, 3.843790912739916*^9, 3.843790948271137*^9, 
   3.843791131839514*^9, 3.843791241708846*^9, {3.84379132806502*^9, 
   3.843791343458437*^9}, {3.843791508293343*^9, 3.843791579257526*^9}, 
   3.843791726517767*^9, 3.8437917769857264`*^9, 3.8437918341739683`*^9, {
   3.843791946619955*^9, 3.843791952725584*^9}, 3.843792033110628*^9, 
   3.843792130463459*^9, 3.843792228438167*^9, {3.8437922636240377`*^9, 
   3.843792293777541*^9}, 3.8437923297122927`*^9, 3.8437923969069977`*^9, 
   3.8437976385576563`*^9, {3.8437978481863832`*^9, 3.843797868452862*^9}, 
   3.8437979222414827`*^9, {3.843797952970759*^9, 3.8437979774961433`*^9}, 
   3.843798042457543*^9, 3.8437983707171497`*^9, 3.8437985646745*^9, {
   3.843798598796974*^9, 3.843798608445595*^9}, 3.8437986645926027`*^9, 
   3.843798705422312*^9, {3.843798742216394*^9, 3.843798771529133*^9}, {
   3.843798892164195*^9, 3.843798921389936*^9}, 3.843798974445279*^9, 
   3.843799093274699*^9, 3.843799260046032*^9, 3.843799298482902*^9, 
   3.843799349752905*^9, 3.843799766879828*^9, {3.843799864169112*^9, 
   3.843799880875082*^9}, 3.843799911943943*^9, {3.843800009813776*^9, 
   3.843800041854271*^9}, 3.843800087615322*^9, 3.843800193051813*^9, {
   3.843800223565427*^9, 3.843800239929585*^9}, 3.843801519032054*^9, {
   3.843802017807975*^9, 3.84380202677549*^9}, 3.8438020938289433`*^9, 
   3.843805141467856*^9, 3.8438052360869617`*^9, 3.843807558018281*^9, 
   3.843807700176248*^9, 3.843807777355105*^9, 3.8438078456513042`*^9, 
   3.843807893248342*^9, 3.843807948311741*^9, 3.843808019768828*^9, 
   3.843808060108776*^9, 3.84380889865711*^9, {3.8438089930258303`*^9, 
   3.843809043908557*^9}, {3.843809095673594*^9, 3.8438091228257933`*^9}, 
   3.843809157372241*^9, {3.843809263563992*^9, 3.8438092834628057`*^9}, 
   3.843809316723277*^9, 3.843809411275597*^9, 3.843809483464675*^9, 
   3.843810019330564*^9, 3.8438104177661448`*^9, 3.843810465558711*^9, 
   3.8438105042654457`*^9, {3.843810567418213*^9, 3.8438105955325603`*^9}, 
   3.843810767517535*^9, 3.843810827414188*^9, 3.8438110296238947`*^9, {
   3.843811061313614*^9, 3.843811080860796*^9}, 3.843811152287311*^9, {
   3.843811184602323*^9, 3.8438112047879868`*^9}, {3.8438112361600323`*^9, 
   3.843811250897483*^9}, 3.8438113324917917`*^9, 3.843877657391162*^9, 
   3.843898652148718*^9, 3.84390877599741*^9, 3.843997489880518*^9, 
   3.844053743164802*^9, 3.844053836936837*^9, 3.8440566016806097`*^9, 
   3.844144940817093*^9, 3.844152198500598*^9, 3.844153768496924*^9, 
   3.8441609783368683`*^9, 3.844161160378393*^9, 3.84422361174594*^9, 
   3.84422365118182*^9, 3.844225661695562*^9, 3.844225895939693*^9, 
   3.8442281008515873`*^9, 3.844228978253386*^9, 3.844229413614852*^9, 
   3.844233632141951*^9, 3.844233706181082*^9, 3.844233848209117*^9, {
   3.844233930728887*^9, 3.844233979342299*^9}, 3.8442340365382767`*^9, 
   3.844234107403191*^9, 3.8442367115899563`*^9, 3.844238650410717*^9, 
   3.844246892406685*^9, 3.844254428577779*^9, 3.844254487557787*^9, 
   3.8442545341567287`*^9, 3.844254755142589*^9, 3.844254823097309*^9, 
   3.8442548711638107`*^9, 3.844254913453017*^9, 3.844254945239935*^9, 
   3.8442550637760077`*^9, 3.8442554308895473`*^9, {3.8442554929902887`*^9, 
   3.8442555209092607`*^9}, {3.844255573930191*^9, 3.844255603663636*^9}, 
   3.844256453465444*^9, {3.844256519722781*^9, 3.8442565490138683`*^9}, {
   3.844257051097186*^9, 3.844257057225239*^9}, 3.844257202947237*^9, 
   3.8443225697944813`*^9, 3.844336698409431*^9, 3.844768631961563*^9, 
   3.844835359081708*^9},
 CellLabel->
  "During evaluation of \
In[92]:=",ExpressionUUID->"64698781-4e4e-4c7a-b3f3-6a73e666f96c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"2\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842680346708469*^9, 3.842680418618432*^9, 3.84268110442076*^9, {
   3.8432181343046093`*^9, 3.843218150964061*^9}, {3.843271999859395*^9, 
   3.8432720088282423`*^9}, 3.8432949345608397`*^9, 3.8432950652773647`*^9, 
   3.8432976307288*^9, 3.843299442702999*^9, 3.843299501872414*^9, 
   3.843299612155368*^9, 3.843299673075224*^9, {3.8432997456067257`*^9, 
   3.843299766201741*^9}, 3.843300107537673*^9, 3.843300153222446*^9, 
   3.843618160485311*^9, 3.843621596578389*^9, 3.843706246391652*^9, 
   3.843712595041402*^9, 3.843712628551333*^9, 3.843714061537814*^9, 
   3.8437141198842373`*^9, 3.843714244551283*^9, 3.843714512939784*^9, 
   3.843714580601059*^9, 3.843723756411593*^9, 3.843723940342465*^9, 
   3.843724040273686*^9, 3.8437241615964947`*^9, 3.843724200262684*^9, 
   3.843724797843458*^9, 3.8437264098859386`*^9, 3.843726545169598*^9, {
   3.8437266524317513`*^9, 3.843726665997369*^9}, {3.8437268860453377`*^9, 
   3.843726903230935*^9}, 3.843727376017494*^9, {3.8437299868833637`*^9, 
   3.8437300148918333`*^9}, 3.843730281736846*^9, 3.843730350365909*^9, 
   3.843730386945127*^9, 3.843730483455624*^9, 3.843730672109746*^9, 
   3.843730842411292*^9, 3.8437309967335253`*^9, 3.843731261401993*^9, 
   3.843731320913158*^9, 3.843731546610559*^9, 3.8437317548392267`*^9, 
   3.8437325669421177`*^9, 3.84373261717255*^9, 3.843732850712799*^9, 
   3.8437329351736097`*^9, 3.843733001426219*^9, 3.843733038623817*^9, 
   3.843733090110154*^9, {3.843733225515733*^9, 3.843733244464552*^9}, {
   3.843733359243412*^9, 3.843733372718461*^9}, 3.843733774708705*^9, 
   3.843734583700235*^9, 3.8437347682534227`*^9, 3.8437348516032553`*^9, {
   3.843734963379801*^9, 3.843734989524231*^9}, 3.843735059937735*^9, 
   3.843735143074069*^9, 3.84373529818882*^9, {3.843735358050598*^9, 
   3.8437354244609203`*^9}, 3.843735713730798*^9, 3.84373578510515*^9, 
   3.84378859387985*^9, 3.8437886920875072`*^9, 3.843788732733018*^9, 
   3.843788845724494*^9, {3.843788899170035*^9, 3.843788929111672*^9}, 
   3.843788988443904*^9, 3.843789091562035*^9, 3.843789142466288*^9, 
   3.843789200704842*^9, 3.843789335596786*^9, 3.843789483781522*^9, 
   3.843789778624111*^9, {3.843789866646233*^9, 3.843789870509993*^9}, {
   3.843790263863915*^9, 3.843790291881876*^9}, 3.843790325673408*^9, 
   3.843790536993116*^9, 3.8437906410213013`*^9, {3.843790683267392*^9, 
   3.843790705100276*^9}, 3.843790912739916*^9, 3.843790948271137*^9, 
   3.843791131839514*^9, 3.843791241708846*^9, {3.84379132806502*^9, 
   3.843791343458437*^9}, {3.843791508293343*^9, 3.843791579257526*^9}, 
   3.843791726517767*^9, 3.8437917769857264`*^9, 3.8437918341739683`*^9, {
   3.843791946619955*^9, 3.843791952725584*^9}, 3.843792033110628*^9, 
   3.843792130463459*^9, 3.843792228438167*^9, {3.8437922636240377`*^9, 
   3.843792293777541*^9}, 3.8437923297122927`*^9, 3.8437923969069977`*^9, 
   3.8437976385576563`*^9, {3.8437978481863832`*^9, 3.843797868452862*^9}, 
   3.8437979222414827`*^9, {3.843797952970759*^9, 3.8437979774961433`*^9}, 
   3.843798042457543*^9, 3.8437983707171497`*^9, 3.8437985646745*^9, {
   3.843798598796974*^9, 3.843798608445595*^9}, 3.8437986645926027`*^9, 
   3.843798705422312*^9, {3.843798742216394*^9, 3.843798771529133*^9}, {
   3.843798892164195*^9, 3.843798921389936*^9}, 3.843798974445279*^9, 
   3.843799093274699*^9, 3.843799260046032*^9, 3.843799298482902*^9, 
   3.843799349752905*^9, 3.843799766879828*^9, {3.843799864169112*^9, 
   3.843799880875082*^9}, 3.843799911943943*^9, {3.843800009813776*^9, 
   3.843800041854271*^9}, 3.843800087615322*^9, 3.843800193051813*^9, {
   3.843800223565427*^9, 3.843800239929585*^9}, 3.843801519032054*^9, {
   3.843802017807975*^9, 3.84380202677549*^9}, 3.8438020938289433`*^9, 
   3.843805141467856*^9, 3.8438052360869617`*^9, 3.843807558018281*^9, 
   3.843807700176248*^9, 3.843807777355105*^9, 3.8438078456513042`*^9, 
   3.843807893248342*^9, 3.843807948311741*^9, 3.843808019768828*^9, 
   3.843808060108776*^9, 3.84380889865711*^9, {3.8438089930258303`*^9, 
   3.843809043908557*^9}, {3.843809095673594*^9, 3.8438091228257933`*^9}, 
   3.843809157372241*^9, {3.843809263563992*^9, 3.8438092834628057`*^9}, 
   3.843809316723277*^9, 3.843809411275597*^9, 3.843809483464675*^9, 
   3.843810019330564*^9, 3.8438104177661448`*^9, 3.843810465558711*^9, 
   3.8438105042654457`*^9, {3.843810567418213*^9, 3.8438105955325603`*^9}, 
   3.843810767517535*^9, 3.843810827414188*^9, 3.8438110296238947`*^9, {
   3.843811061313614*^9, 3.843811080860796*^9}, 3.843811152287311*^9, {
   3.843811184602323*^9, 3.8438112047879868`*^9}, {3.8438112361600323`*^9, 
   3.843811250897483*^9}, 3.8438113324917917`*^9, 3.843877657391162*^9, 
   3.843898652148718*^9, 3.84390877599741*^9, 3.843997489880518*^9, 
   3.844053743164802*^9, 3.844053836936837*^9, 3.8440566016806097`*^9, 
   3.844144940817093*^9, 3.844152198500598*^9, 3.844153768496924*^9, 
   3.8441609783368683`*^9, 3.844161160378393*^9, 3.84422361174594*^9, 
   3.84422365118182*^9, 3.844225661695562*^9, 3.844225895939693*^9, 
   3.8442281008515873`*^9, 3.844228978253386*^9, 3.844229413614852*^9, 
   3.844233632141951*^9, 3.844233706181082*^9, 3.844233848209117*^9, {
   3.844233930728887*^9, 3.844233979342299*^9}, 3.8442340365382767`*^9, 
   3.844234107403191*^9, 3.8442367115899563`*^9, 3.844238650410717*^9, 
   3.844246892406685*^9, 3.844254428577779*^9, 3.844254487557787*^9, 
   3.8442545341567287`*^9, 3.844254755142589*^9, 3.844254823097309*^9, 
   3.8442548711638107`*^9, 3.844254913453017*^9, 3.844254945239935*^9, 
   3.8442550637760077`*^9, 3.8442554308895473`*^9, {3.8442554929902887`*^9, 
   3.8442555209092607`*^9}, {3.844255573930191*^9, 3.844255603663636*^9}, 
   3.844256453465444*^9, {3.844256519722781*^9, 3.8442565490138683`*^9}, {
   3.844257051097186*^9, 3.844257057225239*^9}, 3.844257202947237*^9, 
   3.8443225697944813`*^9, 3.844336698409431*^9, 3.844768631961563*^9, 
   3.8448353591443233`*^9},
 CellLabel->
  "During evaluation of \
In[92]:=",ExpressionUUID->"d91c8bdc-243a-40c9-b4bc-5ffcf46aac47"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842680346708469*^9, 3.842680418618432*^9, 3.84268110442076*^9, {
   3.8432181343046093`*^9, 3.843218150964061*^9}, {3.843271999859395*^9, 
   3.8432720088282423`*^9}, 3.8432949345608397`*^9, 3.8432950652773647`*^9, 
   3.8432976307288*^9, 3.843299442702999*^9, 3.843299501872414*^9, 
   3.843299612155368*^9, 3.843299673075224*^9, {3.8432997456067257`*^9, 
   3.843299766201741*^9}, 3.843300107537673*^9, 3.843300153222446*^9, 
   3.843618160485311*^9, 3.843621596578389*^9, 3.843706246391652*^9, 
   3.843712595041402*^9, 3.843712628551333*^9, 3.843714061537814*^9, 
   3.8437141198842373`*^9, 3.843714244551283*^9, 3.843714512939784*^9, 
   3.843714580601059*^9, 3.843723756411593*^9, 3.843723940342465*^9, 
   3.843724040273686*^9, 3.8437241615964947`*^9, 3.843724200262684*^9, 
   3.843724797843458*^9, 3.8437264098859386`*^9, 3.843726545169598*^9, {
   3.8437266524317513`*^9, 3.843726665997369*^9}, {3.8437268860453377`*^9, 
   3.843726903230935*^9}, 3.843727376017494*^9, {3.8437299868833637`*^9, 
   3.8437300148918333`*^9}, 3.843730281736846*^9, 3.843730350365909*^9, 
   3.843730386945127*^9, 3.843730483455624*^9, 3.843730672109746*^9, 
   3.843730842411292*^9, 3.8437309967335253`*^9, 3.843731261401993*^9, 
   3.843731320913158*^9, 3.843731546610559*^9, 3.8437317548392267`*^9, 
   3.8437325669421177`*^9, 3.84373261717255*^9, 3.843732850712799*^9, 
   3.8437329351736097`*^9, 3.843733001426219*^9, 3.843733038623817*^9, 
   3.843733090110154*^9, {3.843733225515733*^9, 3.843733244464552*^9}, {
   3.843733359243412*^9, 3.843733372718461*^9}, 3.843733774708705*^9, 
   3.843734583700235*^9, 3.8437347682534227`*^9, 3.8437348516032553`*^9, {
   3.843734963379801*^9, 3.843734989524231*^9}, 3.843735059937735*^9, 
   3.843735143074069*^9, 3.84373529818882*^9, {3.843735358050598*^9, 
   3.8437354244609203`*^9}, 3.843735713730798*^9, 3.84373578510515*^9, 
   3.84378859387985*^9, 3.8437886920875072`*^9, 3.843788732733018*^9, 
   3.843788845724494*^9, {3.843788899170035*^9, 3.843788929111672*^9}, 
   3.843788988443904*^9, 3.843789091562035*^9, 3.843789142466288*^9, 
   3.843789200704842*^9, 3.843789335596786*^9, 3.843789483781522*^9, 
   3.843789778624111*^9, {3.843789866646233*^9, 3.843789870509993*^9}, {
   3.843790263863915*^9, 3.843790291881876*^9}, 3.843790325673408*^9, 
   3.843790536993116*^9, 3.8437906410213013`*^9, {3.843790683267392*^9, 
   3.843790705100276*^9}, 3.843790912739916*^9, 3.843790948271137*^9, 
   3.843791131839514*^9, 3.843791241708846*^9, {3.84379132806502*^9, 
   3.843791343458437*^9}, {3.843791508293343*^9, 3.843791579257526*^9}, 
   3.843791726517767*^9, 3.8437917769857264`*^9, 3.8437918341739683`*^9, {
   3.843791946619955*^9, 3.843791952725584*^9}, 3.843792033110628*^9, 
   3.843792130463459*^9, 3.843792228438167*^9, {3.8437922636240377`*^9, 
   3.843792293777541*^9}, 3.8437923297122927`*^9, 3.8437923969069977`*^9, 
   3.8437976385576563`*^9, {3.8437978481863832`*^9, 3.843797868452862*^9}, 
   3.8437979222414827`*^9, {3.843797952970759*^9, 3.8437979774961433`*^9}, 
   3.843798042457543*^9, 3.8437983707171497`*^9, 3.8437985646745*^9, {
   3.843798598796974*^9, 3.843798608445595*^9}, 3.8437986645926027`*^9, 
   3.843798705422312*^9, {3.843798742216394*^9, 3.843798771529133*^9}, {
   3.843798892164195*^9, 3.843798921389936*^9}, 3.843798974445279*^9, 
   3.843799093274699*^9, 3.843799260046032*^9, 3.843799298482902*^9, 
   3.843799349752905*^9, 3.843799766879828*^9, {3.843799864169112*^9, 
   3.843799880875082*^9}, 3.843799911943943*^9, {3.843800009813776*^9, 
   3.843800041854271*^9}, 3.843800087615322*^9, 3.843800193051813*^9, {
   3.843800223565427*^9, 3.843800239929585*^9}, 3.843801519032054*^9, {
   3.843802017807975*^9, 3.84380202677549*^9}, 3.8438020938289433`*^9, 
   3.843805141467856*^9, 3.8438052360869617`*^9, 3.843807558018281*^9, 
   3.843807700176248*^9, 3.843807777355105*^9, 3.8438078456513042`*^9, 
   3.843807893248342*^9, 3.843807948311741*^9, 3.843808019768828*^9, 
   3.843808060108776*^9, 3.84380889865711*^9, {3.8438089930258303`*^9, 
   3.843809043908557*^9}, {3.843809095673594*^9, 3.8438091228257933`*^9}, 
   3.843809157372241*^9, {3.843809263563992*^9, 3.8438092834628057`*^9}, 
   3.843809316723277*^9, 3.843809411275597*^9, 3.843809483464675*^9, 
   3.843810019330564*^9, 3.8438104177661448`*^9, 3.843810465558711*^9, 
   3.8438105042654457`*^9, {3.843810567418213*^9, 3.8438105955325603`*^9}, 
   3.843810767517535*^9, 3.843810827414188*^9, 3.8438110296238947`*^9, {
   3.843811061313614*^9, 3.843811080860796*^9}, 3.843811152287311*^9, {
   3.843811184602323*^9, 3.8438112047879868`*^9}, {3.8438112361600323`*^9, 
   3.843811250897483*^9}, 3.8438113324917917`*^9, 3.843877657391162*^9, 
   3.843898652148718*^9, 3.84390877599741*^9, 3.843997489880518*^9, 
   3.844053743164802*^9, 3.844053836936837*^9, 3.8440566016806097`*^9, 
   3.844144940817093*^9, 3.844152198500598*^9, 3.844153768496924*^9, 
   3.8441609783368683`*^9, 3.844161160378393*^9, 3.84422361174594*^9, 
   3.84422365118182*^9, 3.844225661695562*^9, 3.844225895939693*^9, 
   3.8442281008515873`*^9, 3.844228978253386*^9, 3.844229413614852*^9, 
   3.844233632141951*^9, 3.844233706181082*^9, 3.844233848209117*^9, {
   3.844233930728887*^9, 3.844233979342299*^9}, 3.8442340365382767`*^9, 
   3.844234107403191*^9, 3.8442367115899563`*^9, 3.844238650410717*^9, 
   3.844246892406685*^9, 3.844254428577779*^9, 3.844254487557787*^9, 
   3.8442545341567287`*^9, 3.844254755142589*^9, 3.844254823097309*^9, 
   3.8442548711638107`*^9, 3.844254913453017*^9, 3.844254945239935*^9, 
   3.8442550637760077`*^9, 3.8442554308895473`*^9, {3.8442554929902887`*^9, 
   3.8442555209092607`*^9}, {3.844255573930191*^9, 3.844255603663636*^9}, 
   3.844256453465444*^9, {3.844256519722781*^9, 3.8442565490138683`*^9}, {
   3.844257051097186*^9, 3.844257057225239*^9}, 3.844257202947237*^9, 
   3.8443225697944813`*^9, 3.844336698409431*^9, 3.844768631961563*^9, 
   3.844835359148479*^9},
 CellLabel->
  "During evaluation of \
In[92]:=",ExpressionUUID->"dbeb5af6-0050-401f-b4ce-f6dd19311234"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.842680346708469*^9, 3.842680418618432*^9, 3.84268110442076*^9, {
   3.8432181343046093`*^9, 3.843218150964061*^9}, {3.843271999859395*^9, 
   3.8432720088282423`*^9}, 3.8432949345608397`*^9, 3.8432950652773647`*^9, 
   3.8432976307288*^9, 3.843299442702999*^9, 3.843299501872414*^9, 
   3.843299612155368*^9, 3.843299673075224*^9, {3.8432997456067257`*^9, 
   3.843299766201741*^9}, 3.843300107537673*^9, 3.843300153222446*^9, 
   3.843618160485311*^9, 3.843621596578389*^9, 3.843706246391652*^9, 
   3.843712595041402*^9, 3.843712628551333*^9, 3.843714061537814*^9, 
   3.8437141198842373`*^9, 3.843714244551283*^9, 3.843714512939784*^9, 
   3.843714580601059*^9, 3.843723756411593*^9, 3.843723940342465*^9, 
   3.843724040273686*^9, 3.8437241615964947`*^9, 3.843724200262684*^9, 
   3.843724797843458*^9, 3.8437264098859386`*^9, 3.843726545169598*^9, {
   3.8437266524317513`*^9, 3.843726665997369*^9}, {3.8437268860453377`*^9, 
   3.843726903230935*^9}, 3.843727376017494*^9, {3.8437299868833637`*^9, 
   3.8437300148918333`*^9}, 3.843730281736846*^9, 3.843730350365909*^9, 
   3.843730386945127*^9, 3.843730483455624*^9, 3.843730672109746*^9, 
   3.843730842411292*^9, 3.8437309967335253`*^9, 3.843731261401993*^9, 
   3.843731320913158*^9, 3.843731546610559*^9, 3.8437317548392267`*^9, 
   3.8437325669421177`*^9, 3.84373261717255*^9, 3.843732850712799*^9, 
   3.8437329351736097`*^9, 3.843733001426219*^9, 3.843733038623817*^9, 
   3.843733090110154*^9, {3.843733225515733*^9, 3.843733244464552*^9}, {
   3.843733359243412*^9, 3.843733372718461*^9}, 3.843733774708705*^9, 
   3.843734583700235*^9, 3.8437347682534227`*^9, 3.8437348516032553`*^9, {
   3.843734963379801*^9, 3.843734989524231*^9}, 3.843735059937735*^9, 
   3.843735143074069*^9, 3.84373529818882*^9, {3.843735358050598*^9, 
   3.8437354244609203`*^9}, 3.843735713730798*^9, 3.84373578510515*^9, 
   3.84378859387985*^9, 3.8437886920875072`*^9, 3.843788732733018*^9, 
   3.843788845724494*^9, {3.843788899170035*^9, 3.843788929111672*^9}, 
   3.843788988443904*^9, 3.843789091562035*^9, 3.843789142466288*^9, 
   3.843789200704842*^9, 3.843789335596786*^9, 3.843789483781522*^9, 
   3.843789778624111*^9, {3.843789866646233*^9, 3.843789870509993*^9}, {
   3.843790263863915*^9, 3.843790291881876*^9}, 3.843790325673408*^9, 
   3.843790536993116*^9, 3.8437906410213013`*^9, {3.843790683267392*^9, 
   3.843790705100276*^9}, 3.843790912739916*^9, 3.843790948271137*^9, 
   3.843791131839514*^9, 3.843791241708846*^9, {3.84379132806502*^9, 
   3.843791343458437*^9}, {3.843791508293343*^9, 3.843791579257526*^9}, 
   3.843791726517767*^9, 3.8437917769857264`*^9, 3.8437918341739683`*^9, {
   3.843791946619955*^9, 3.843791952725584*^9}, 3.843792033110628*^9, 
   3.843792130463459*^9, 3.843792228438167*^9, {3.8437922636240377`*^9, 
   3.843792293777541*^9}, 3.8437923297122927`*^9, 3.8437923969069977`*^9, 
   3.8437976385576563`*^9, {3.8437978481863832`*^9, 3.843797868452862*^9}, 
   3.8437979222414827`*^9, {3.843797952970759*^9, 3.8437979774961433`*^9}, 
   3.843798042457543*^9, 3.8437983707171497`*^9, 3.8437985646745*^9, {
   3.843798598796974*^9, 3.843798608445595*^9}, 3.8437986645926027`*^9, 
   3.843798705422312*^9, {3.843798742216394*^9, 3.843798771529133*^9}, {
   3.843798892164195*^9, 3.843798921389936*^9}, 3.843798974445279*^9, 
   3.843799093274699*^9, 3.843799260046032*^9, 3.843799298482902*^9, 
   3.843799349752905*^9, 3.843799766879828*^9, {3.843799864169112*^9, 
   3.843799880875082*^9}, 3.843799911943943*^9, {3.843800009813776*^9, 
   3.843800041854271*^9}, 3.843800087615322*^9, 3.843800193051813*^9, {
   3.843800223565427*^9, 3.843800239929585*^9}, 3.843801519032054*^9, {
   3.843802017807975*^9, 3.84380202677549*^9}, 3.8438020938289433`*^9, 
   3.843805141467856*^9, 3.8438052360869617`*^9, 3.843807558018281*^9, 
   3.843807700176248*^9, 3.843807777355105*^9, 3.8438078456513042`*^9, 
   3.843807893248342*^9, 3.843807948311741*^9, 3.843808019768828*^9, 
   3.843808060108776*^9, 3.84380889865711*^9, {3.8438089930258303`*^9, 
   3.843809043908557*^9}, {3.843809095673594*^9, 3.8438091228257933`*^9}, 
   3.843809157372241*^9, {3.843809263563992*^9, 3.8438092834628057`*^9}, 
   3.843809316723277*^9, 3.843809411275597*^9, 3.843809483464675*^9, 
   3.843810019330564*^9, 3.8438104177661448`*^9, 3.843810465558711*^9, 
   3.8438105042654457`*^9, {3.843810567418213*^9, 3.8438105955325603`*^9}, 
   3.843810767517535*^9, 3.843810827414188*^9, 3.8438110296238947`*^9, {
   3.843811061313614*^9, 3.843811080860796*^9}, 3.843811152287311*^9, {
   3.843811184602323*^9, 3.8438112047879868`*^9}, {3.8438112361600323`*^9, 
   3.843811250897483*^9}, 3.8438113324917917`*^9, 3.843877657391162*^9, 
   3.843898652148718*^9, 3.84390877599741*^9, 3.843997489880518*^9, 
   3.844053743164802*^9, 3.844053836936837*^9, 3.8440566016806097`*^9, 
   3.844144940817093*^9, 3.844152198500598*^9, 3.844153768496924*^9, 
   3.8441609783368683`*^9, 3.844161160378393*^9, 3.84422361174594*^9, 
   3.84422365118182*^9, 3.844225661695562*^9, 3.844225895939693*^9, 
   3.8442281008515873`*^9, 3.844228978253386*^9, 3.844229413614852*^9, 
   3.844233632141951*^9, 3.844233706181082*^9, 3.844233848209117*^9, {
   3.844233930728887*^9, 3.844233979342299*^9}, 3.8442340365382767`*^9, 
   3.844234107403191*^9, 3.8442367115899563`*^9, 3.844238650410717*^9, 
   3.844246892406685*^9, 3.844254428577779*^9, 3.844254487557787*^9, 
   3.8442545341567287`*^9, 3.844254755142589*^9, 3.844254823097309*^9, 
   3.8442548711638107`*^9, 3.844254913453017*^9, 3.844254945239935*^9, 
   3.8442550637760077`*^9, 3.8442554308895473`*^9, {3.8442554929902887`*^9, 
   3.8442555209092607`*^9}, {3.844255573930191*^9, 3.844255603663636*^9}, 
   3.844256453465444*^9, {3.844256519722781*^9, 3.8442565490138683`*^9}, {
   3.844257051097186*^9, 3.844257057225239*^9}, 3.844257202947237*^9, 
   3.8443225697944813`*^9, 3.844336698409431*^9, 3.844768631961563*^9, 
   3.8448353591512203`*^9},
 CellLabel->
  "During evaluation of \
In[92]:=",ExpressionUUID->"1a555243-cce8-4dce-9ca0-b0e730cf4ffb"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugenames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<su(4n)\>\"", ",", "\"\<so(8n-14)\>\"", ",", "\"\<sp(3n-6)\>\"", ",", 
     "\"\<so(4n+2)\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavournames", " ", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<su(14)\>\"", ",", "\"\<sp(n-16)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<so(4)\>\"", ",", "\"\<so(4)\>\""}], "}"}], ",", 
     "\"\<sp(n)\>\""}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8442570698170424`*^9, 3.8442570773328*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"3d5c7f5e-4aeb-4980-a2e0-a9adc649d7f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawQuiver", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypers", ",", "strings", ",", 
   "gaugenames", ",", "flavournames"}], "]"}]], "Input",
 CellChangeTimes->{{3.84268034939123*^9, 3.842680435523704*^9}, {
  3.843801644495953*^9, 3.843801648551111*^9}, {3.8442570625992117`*^9, 
  3.84425706766232*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"a9b5b593-118a-46d8-a45e-e011a75e6383"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
       Null, {{1, 5}, {1, 2}, {2, 3}, {2, 6}, {3, 4}, {3, 7}, {3, 8}, {7, 
        8}, {4, 9}}}, {
       ImagePadding -> 20, 
        VertexCoordinates -> {{1, 0}, {2, 0}, {3, 0}, {4, 0}, {1, -1}, {
         2, -1}, {3, -1}, {4, -1}, {5, -1}}, 
        VertexLabels -> {
         "Name", 6 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n-16)\\\"\"]\)"}, {
            Above, Below}], 3 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(3n-6)\\\"\"]\)"}, {
            Above, Below}], 5 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"su(14)\\\"\"]\)"}, {
            Above, Below}], 8 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 7 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)"}, {
            Above, Below}], 9 -> 
          Placed[{"Name", "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n)\\\"\"]\)"}, {
            Above, Below}], 4 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+2)\\\"\"]\)"}, {
            Above, Below}], 2 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"so(8n-14)\\\"\"]\)"}, {
            Above, Below}], 1 -> 
          Placed[{"Name", 
             "\!\(\*SubscriptBox[\"Z\", \"\\\"su(4n)\\\"\"]\)"}, {
            Above, Below}]}, 
        VertexShapeFunction -> {
         5 -> "Square", 6 -> "Square", 9 -> "Square", 8 -> "Square", 1 -> 
          "Circle", 4 -> "Circle", 2 -> "Circle", 7 -> "Square", 3 -> 
          "Circle"}, 
        VertexWeight -> {
         "\!\(\*SubscriptBox[\"Z\", \"\\\"su(4n)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(8n-14)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(3n-6)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"so(4n+2)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"su(14)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n-16)\\\"\"]\)", 
          
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"1\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[TemplateBox[List[\"Z\", \"2\"], \
\"Superscript\", Rule[SyntaxForm, SuperscriptBox]], \"\\\"so(4)\\\"\"]\)", 
          "\!\(\*SubscriptBox[\"Z\", \"\\\"sp(n)\\\"\"]\)"}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{{1., 0.}, {2., 0.}}, {{1., 0.}, {1., -1.}}, {{2., 0.}, {
          3., 0.}}, {{2., 0.}, {2., -1.}}, {{3., 0.}, {4., 0.}}, {{3., 0.}, {
          3., -1.}}, {{3., 0.}, {4., -1.}}, {{4., 0.}, {5., -1.}}, {{
          3., -1.}, {4., -1.}}}, 0.03700564971751412]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {DiskBox[{1., 0.}, 0.03700564971751412], 
          InsetBox["1", Offset[{0, 2}, {1., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"su(4n)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -0.03700564971751412}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.03700564971751412], 
          InsetBox["2", Offset[{0, 2}, {2., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"so(8n-14)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {2., -0.03700564971751412}], ImageScaled[{0.5, 1}],
           
           BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.03700564971751412], 
          InsetBox["3", Offset[{0, 2}, {3., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(3n-6)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {3., -0.03700564971751412}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {DiskBox[{4., 0.}, 0.03700564971751412], 
          InsetBox["4", Offset[{0, 2}, {4., 0.03700564971751412}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"so(4n+2)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {4., -0.03700564971751412}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{0.9673479539548022, -1.0326520460451978}, \
{1.0326520460451978, -0.9673479539548022}], 
          InsetBox["5", Offset[{0, 2}, {1., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"su(14)\\\
\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {1., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{1.9673479539548022, -1.0326520460451978}, \
{2.0326520460451976, -0.9673479539548022}], 
          InsetBox["6", Offset[{0, 2}, {2., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \\\"\\\\\\\"sp(n-16)\
\\\\\\\"\\\"]\\)\"\>", Offset[{0, -2}, {2., -1.0370056497175142}], 
           ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{2.9673479539548024, -1.0326520460451978}, \
{3.0326520460451976, -0.9673479539548022}], 
          InsetBox["7", Offset[{0, 2}, {3., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"1\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {3., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{3.9673479539548024, -1.0326520460451978}, \
{4.032652046045198, -0.9673479539548022}], 
          InsetBox["8", Offset[{0, 2}, {4., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[TemplateBox[List[\\\"Z\\\", \
\\\"2\\\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]], \
\\\"\\\\\\\"so(4)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {4., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}, {
          RectangleBox[{4.967347953954802, -1.0326520460451978}, \
{5.032652046045198, -0.9673479539548022}], 
          InsetBox["9", Offset[{0, 2}, {5., -0.9629943502824859}], 
           ImageScaled[{0.5, 0}],
           BaseStyle->"Graphics"], 
          InsetBox["\<\"\\!\\(\\*SubscriptBox[\\\"Z\\\", \
\\\"\\\\\\\"sp(n)\\\\\\\"\\\"]\\)\"\>", 
           Offset[{0, -2}, {5., -1.0370056497175142}], ImageScaled[{0.5, 1}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImagePadding->20], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8426804361561403`*^9, 3.84268110447263*^9, 3.843218151021428*^9, 
   3.8432719999757833`*^9, 3.843294934640108*^9, 3.843295065334079*^9, 
   3.843297630794404*^9, 3.84329944276159*^9, 3.843299501925664*^9, 
   3.8432996122170963`*^9, 3.84329967313778*^9, {3.843299745663725*^9, 
   3.843299766310038*^9}, 3.84330010760047*^9, 3.843300153284329*^9, 
   3.84361816055999*^9, 3.843621596654146*^9, 3.843706246450692*^9, 
   3.843712595118659*^9, 3.8437126286153603`*^9, 3.843714061617154*^9, 
   3.843714119941491*^9, 3.8437142446422777`*^9, 3.843714513022892*^9, 
   3.843714580669545*^9, 3.8437237565244083`*^9, 3.8437239404501257`*^9, 
   3.843724040386612*^9, 3.843724161751141*^9, 3.843724200377458*^9, 
   3.843724798010889*^9, 3.843726545391672*^9, {3.84372665266527*^9, 
   3.843726666220748*^9}, {3.8437268861779413`*^9, 3.843726903368637*^9}, 
   3.843727376132304*^9, {3.843729986981285*^9, 3.843730015005872*^9}, 
   3.843730281885315*^9, 3.843730350464747*^9, 3.843730387089937*^9, 
   3.8437304836499863`*^9, 3.843730672289542*^9, 3.843730842563315*^9, 
   3.843730996915259*^9, 3.843731261597629*^9, 3.843731321062497*^9, 
   3.843731546696789*^9, 3.843731754955504*^9, 3.843732567091024*^9, 
   3.843732617331471*^9, 3.843732850861506*^9, 3.843732935294055*^9, 
   3.843733001668195*^9, 3.843733038764543*^9, 3.843733090250093*^9, {
   3.843733225687551*^9, 3.8437332446177807`*^9}, {3.843733359399363*^9, 
   3.8437333728736362`*^9}, 3.843733774849395*^9, 3.843734583859754*^9, 
   3.843734768441091*^9, 3.8437348517944927`*^9, {3.8437349635390043`*^9, 
   3.843734989684801*^9}, 3.843735060122386*^9, 3.84373514319762*^9, 
   3.843735298336691*^9, {3.843735358140595*^9, 3.843735424544512*^9}, 
   3.843735713822938*^9, 3.843735785217985*^9, 3.843788593973374*^9, 
   3.843788692213799*^9, 3.843788732838141*^9, 3.843788845888435*^9, {
   3.843788899276847*^9, 3.843788929246871*^9}, 3.8437889885797377`*^9, 
   3.8437890917244987`*^9, 3.8437891426012163`*^9, 3.8437892008774147`*^9, 
   3.843789335784009*^9, 3.843789483989855*^9, 3.8437897788639307`*^9, {
   3.8437898668423347`*^9, 3.8437898707170143`*^9}, {3.8437902640625362`*^9, 
   3.84379029207917*^9}, 3.843790325891358*^9, 3.84379053714388*^9, 
   3.843790641181443*^9, {3.843790683452526*^9, 3.8437907052875338`*^9}, 
   3.8437909129199247`*^9, 3.843790948421171*^9, 3.843791131968511*^9, 
   3.8437912418755608`*^9, {3.843791328205551*^9, 3.843791343577847*^9}, {
   3.8437915084360237`*^9, 3.843791579413226*^9}, 3.843791726699245*^9, 
   3.843791777146162*^9, 3.8437918343356953`*^9, {3.8437919467656507`*^9, 
   3.8437919529375057`*^9}, 3.843792033323637*^9, 3.843792130690679*^9, 
   3.843792228632367*^9, {3.843792263818425*^9, 3.8437922939973307`*^9}, 
   3.843792329896267*^9, 3.843792397097608*^9, 3.843797638734365*^9, {
   3.8437978483480167`*^9, 3.843797868613283*^9}, 3.843797922413619*^9, {
   3.84379795314333*^9, 3.8437979776532803`*^9}, 3.843798042625113*^9, 
   3.843798370896632*^9, 3.8437985648818274`*^9, {3.843798598995122*^9, 
   3.843798608625835*^9}, 3.843798664780328*^9, 3.8437987055877237`*^9, {
   3.843798742392592*^9, 3.843798771751802*^9}, {3.843798892317573*^9, 
   3.8437989215842648`*^9}, 3.8437989746231937`*^9, 3.843799093446536*^9, 
   3.84379926023232*^9, 3.8437992986582727`*^9, 3.843799349936633*^9, 
   3.843799767046174*^9, {3.843799864340773*^9, 3.843799881062215*^9}, 
   3.843799912119244*^9, {3.843800009995119*^9, 3.843800042037816*^9}, 
   3.843800087803117*^9, 3.8438001932192297`*^9, {3.843800223726076*^9, 
   3.8438002400958652`*^9}, 3.843801519188837*^9, 3.843801649167132*^9, {
   3.8438020179684563`*^9, 3.843802027010458*^9}, 3.8438020940692987`*^9, 
   3.843805141739294*^9, 3.843805236319159*^9, 3.843807558263514*^9, 
   3.843807700417035*^9, 3.843807777598617*^9, 3.843807845894734*^9, 
   3.84380789348967*^9, 3.843807948674055*^9, 3.84380802013127*^9, 
   3.8438080604647818`*^9, 3.8438088989675303`*^9, {3.843808993366568*^9, 
   3.8438090442504*^9}, {3.843809096010873*^9, 3.843809123120586*^9}, 
   3.843809157708434*^9, {3.843809263866544*^9, 3.843809283765304*^9}, 
   3.843809317020811*^9, 3.843809411591426*^9, 3.8438094837912197`*^9, 
   3.843810019708005*^9, 3.843810418067256*^9, 3.843810465902076*^9, 
   3.8438105046009417`*^9, {3.843810567712824*^9, 3.84381059584296*^9}, 
   3.843810767840942*^9, 3.843810827729559*^9, 3.843811029884796*^9, {
   3.8438110615923233`*^9, 3.843811081132142*^9}, 3.843811152546118*^9, {
   3.843811184877294*^9, 3.843811205070168*^9}, {3.843811236425598*^9, 
   3.843811251221736*^9}, 3.84381133276836*^9, 3.8438776576394587`*^9, 
   3.843898652389393*^9, 3.843908776348196*^9, 3.8439974901440163`*^9, 
   3.844053743436163*^9, 3.844053837241158*^9, 3.8440566019876204`*^9, 
   3.84414494108529*^9, 3.8441521988291492`*^9, 3.844153768790226*^9, 
   3.844160978733315*^9, 3.844161160729616*^9, 3.844223611993713*^9, 
   3.844223651533342*^9, 3.844225662474424*^9, 3.844225896280705*^9, 
   3.844228101262143*^9, 3.84422897870833*^9, 3.844229414018825*^9, 
   3.844233632565599*^9, 3.844233706342669*^9, 3.8442338484773417`*^9, {
   3.844233930885961*^9, 3.844233979518114*^9}, 3.8442340367063503`*^9, 
   3.8442341075620937`*^9, 3.844236711748374*^9, 3.844246892603787*^9, 
   3.8442544287744493`*^9, 3.844254487754043*^9, 3.844254534321897*^9, 
   3.844254755309812*^9, 3.8442548232131033`*^9, 3.844254871276493*^9, 
   3.8442549136036863`*^9, 3.844254945297661*^9, 3.844255063910183*^9, 
   3.844255431057021*^9, {3.8442554933306913`*^9, 3.844255521075791*^9}, {
   3.8442555742299643`*^9, 3.844255603867484*^9}, 3.844256453568774*^9, {
   3.844256519843356*^9, 3.8442565491485147`*^9}, 3.84425707925746*^9, 
   3.84425720309093*^9, 3.8443225699368267`*^9, 3.844336700337017*^9, 
   3.8447686320757113`*^9, 3.844835359205299*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"8ab6707a-0f82-49ca-beec-87000f98f82b"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Input Your Own Quiver", "Subtitle",
 CellChangeTimes->{{3.843792573737474*^9, 3.843792577315381*^9}, {
  3.844146108981551*^9, 
  3.84414610991809*^9}},ExpressionUUID->"01a090a1-28b5-49bd-bd34-\
da7d7000e6a2"],

Cell[CellGroupData[{

Cell["Defining Data", "Subsection",
 CellChangeTimes->{{3.843792599593297*^9, 
  3.843792602568779*^9}},ExpressionUUID->"352d984f-54e2-422c-ad7a-\
2d4260c824d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gaugecenters", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"list", " ", "of", " ", "gauge", " ", "centers"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"flavourcenters", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"list", " ", "of", " ", "flavour", " ", "centers"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hypercharges", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"1", "\[Rule]", "2"}], ",", 
        RowBox[{"4", "\[Rule]", "1"}]}], "|>"}], ",", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"1", "\[Rule]", "2"}], ",", 
        RowBox[{"2", "\[Rule]", "1"}]}], "|>"}], ",", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"2", "\[Rule]", "1"}], ",", 
        RowBox[{"3", "\[Rule]", "2"}]}], "|>"}], ",", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"3", "\[Rule]", "2"}], ",", 
        RowBox[{"5", "\[Rule]", "1"}]}], "|>"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "list", " ", "of", " ", "associations", " ", "of", " ", "charges", " ", 
    "of", " ", "hypers", " ", "under", " ", 
    RowBox[{"flavour", "/", "gauge"}], " ", "nodes"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nonpertcharges", "=", 
   RowBox[{"{", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "1"}], ",", 
      RowBox[{"3", "\[Rule]", "1"}]}], "|>"}], "}"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "list", " ", "of", " ", "associations", " ", "of", " ", "charges", " ", 
     "of", " ", "non"}], "-", 
    RowBox[{"peturbative", " ", "contributions", " ", "under", " ", 
     RowBox[{"flavour", "/", "gauge"}], " ", "nodes"}]}], "*)"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.843792604228147*^9, 3.843792694230836*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"cd849cb3-d56b-4943-aa47-ed9276f14d05"]
}, Closed]],

Cell[CellGroupData[{

Cell["Retrieving 2-Group Information", "Subsection",
 CellChangeTimes->{{3.843792702151273*^9, 
  3.843792710543147*^9}},ExpressionUUID->"8833d931-d85a-4744-8354-\
49ecb45c6583"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetOneFormSymmetry", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypercharges", ",", 
   "nonpertcharges"}], "]"}]], "Input",
 CellChangeTimes->{{3.843792717496788*^9, 3.8437927255508127`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"eb171be8-09f5-4f6c-8d1a-cf5af59fafcd"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) = \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84379272706217*^9, 3.843797638780879*^9, {3.843797848393218*^9, 
   3.8437978686552553`*^9}, 3.843797922477552*^9, {3.843797953206334*^9, 
   3.843797977720854*^9}, 3.843798042672126*^9, 3.843798370959787*^9, 
   3.843798564935144*^9, {3.8437985990450277`*^9, 3.843798608675199*^9}, 
   3.8437986648319883`*^9, 3.843798705636298*^9, {3.843798742445992*^9, 
   3.843798771803834*^9}, {3.84379889237114*^9, 3.8437989216469803`*^9}, 
   3.843798974686548*^9, 3.84379909349564*^9, 3.843799260284288*^9, 
   3.843799298706642*^9, 3.843799349991559*^9, 3.8437997670945997`*^9, {
   3.8437998643904953`*^9, 3.8437998811132803`*^9}, 3.843799912174294*^9, {
   3.8438000100488567`*^9, 3.8438000420927477`*^9}, 3.843800087848069*^9, 
   3.843800193263599*^9, {3.843800223769256*^9, 3.843800240145567*^9}, 
   3.843801519235478*^9, {3.843802018007021*^9, 3.843802027056633*^9}, 
   3.843802094112336*^9, 3.8438051417914886`*^9, 3.843805236357073*^9, 
   3.843807558307036*^9, 3.8438077004639893`*^9, 3.843807777655147*^9, 
   3.843807845939447*^9, 3.8438078935350037`*^9, 3.843807948718378*^9, 
   3.843808020180272*^9, 3.843808060513191*^9, 3.8438088990156*^9, {
   3.843808993405127*^9, 3.84380904429417*^9}, {3.843809096052055*^9, 
   3.8438091231628428`*^9}, 3.8438091577568607`*^9, {3.843809263907998*^9, 
   3.843809283810357*^9}, 3.843809317060892*^9, 3.843809411632366*^9, 
   3.8438094838356953`*^9, 3.84381001978204*^9, 3.843810418112103*^9, 
   3.843810465947076*^9, 3.843810504646525*^9, {3.8438105677576036`*^9, 
   3.843810595883276*^9}, 3.843810767887339*^9, 3.843810827770973*^9, 
   3.84381102992728*^9, {3.843811061635826*^9, 3.8438110811762657`*^9}, 
   3.843811152588722*^9, {3.843811184919526*^9, 3.843811205123292*^9}, {
   3.8438112364692373`*^9, 3.843811251273508*^9}, 3.843811332814691*^9, 
   3.843877657691453*^9, 3.843898652428564*^9, 3.843908776399581*^9, 
   3.8439974901909227`*^9, 3.84405374347267*^9, 3.844053837292807*^9, 
   3.8440566020357227`*^9, 3.8441449411361237`*^9, 3.844152198885292*^9, 
   3.844153768869286*^9, 3.844160978777842*^9, 3.844161160779889*^9, 
   3.844223612036317*^9, 3.844223651577601*^9, 3.844225662519926*^9, 
   3.8442258963183107`*^9, 3.844228101306389*^9, 3.8442289787498913`*^9, 
   3.844229414066657*^9, 3.844233632627555*^9, 3.844233706378347*^9, 
   3.844233848532003*^9, {3.844233930926372*^9, 3.844233979565885*^9}, 
   3.844234036744421*^9, 3.844234107602685*^9, 3.844236711790783*^9, 
   3.8442468926513233`*^9, 3.844254428832508*^9, 3.8442544877980843`*^9, 
   3.84425453436152*^9, 3.844254755348205*^9, 3.8442548232554407`*^9, 
   3.8442548713176517`*^9, 3.844254913649253*^9, 3.8442549453336687`*^9, 
   3.8442550639517317`*^9, 3.844255431117412*^9, {3.844255493410018*^9, 
   3.844255521142242*^9}, {3.844255574268517*^9, 3.8442556039125147`*^9}, 
   3.84425645360667*^9, {3.844256519884212*^9, 3.844256549186513*^9}, 
   3.844257203135659*^9, 3.8443225699779377`*^9, 3.844336709676689*^9, 
   3.844768632112056*^9, 3.844835359246266*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"b343fd56-a7fe-4186-8c2b-49b5407f53db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetE", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypercharges", ",", 
   "nonpertcharges"}], "]"}]], "Input",
 CellChangeTimes->{{3.843792728198927*^9, 3.843792736670517*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"dc5702fe-e588-40fc-846d-5a5e0f10d46d"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) = \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.843792737182952*^9, 3.843797638814329*^9, {3.843797848399218*^9, 
   3.8437978686863832`*^9}, 3.843797922484084*^9, {3.843797953242382*^9, 
   3.843797977728717*^9}, 3.843798042706654*^9, 3.843798370966774*^9, 
   3.843798564942328*^9, {3.843798599082892*^9, 3.843798608682016*^9}, 
   3.8437986648395844`*^9, 3.843798705643532*^9, {3.843798742452354*^9, 
   3.843798771846591*^9}, {3.843798892408659*^9, 3.843798921694127*^9}, 
   3.843798974734647*^9, 3.843799093531692*^9, 3.8437992603224382`*^9, 
   3.843799298744288*^9, 3.843799349999096*^9, 3.843799767130765*^9, {
   3.843799864427444*^9, 3.843799881169754*^9}, 3.84379991218231*^9, {
   3.843800010092333*^9, 3.843800042100813*^9}, 3.8438000878824663`*^9, 
   3.843800193305922*^9, {3.843800223777154*^9, 3.843800240183894*^9}, 
   3.8438015192694197`*^9, {3.843802018015766*^9, 3.843802027065709*^9}, 
   3.843802094119669*^9, 3.843805141801383*^9, 3.8438052363669577`*^9, 
   3.843807558316712*^9, 3.8438077004730883`*^9, 3.8438077776654043`*^9, 
   3.843807845946981*^9, 3.8438078935427933`*^9, 3.843807948730589*^9, 
   3.843808020189678*^9, 3.843808060523294*^9, 3.8438088990236187`*^9, {
   3.843808993413431*^9, 3.843809044302929*^9}, {3.843809096060664*^9, 
   3.843809123169333*^9}, 3.843809157767778*^9, {3.8438092639164*^9, 
   3.843809283819235*^9}, 3.843809317069747*^9, 3.84380941163941*^9, 
   3.843809483843014*^9, 3.84381001980774*^9, 3.843810418120912*^9, 
   3.843810465956216*^9, 3.843810504655817*^9, {3.8438105677650843`*^9, 
   3.843810595892795*^9}, 3.8438107678965597`*^9, 3.843810827779772*^9, 
   3.84381102993645*^9, {3.843811061645114*^9, 3.843811081183683*^9}, 
   3.8438111525961647`*^9, {3.843811184927021*^9, 3.8438112051308117`*^9}, {
   3.843811236479301*^9, 3.843811251283071*^9}, 3.8438113328226013`*^9, 
   3.8438776577281647`*^9, 3.843898652435224*^9, 3.84390877640545*^9, 
   3.8439974901974173`*^9, 3.844053743480627*^9, 3.8440538373280487`*^9, 
   3.84405660206833*^9, 3.8441449411445*^9, 3.844152198892014*^9, 
   3.844153768878179*^9, 3.844160978784656*^9, 3.844161160786517*^9, 
   3.844223612042658*^9, 3.8442236515854673`*^9, 3.844225662527525*^9, 
   3.844225896327073*^9, 3.844228101314782*^9, 3.8442289787881393`*^9, 
   3.844229414074724*^9, 3.844233632636652*^9, 3.844233706384919*^9, 
   3.8442338485425386`*^9, {3.844233930934188*^9, 3.8442339795930443`*^9}, 
   3.844234036751781*^9, 3.84423410761023*^9, 3.844236711799148*^9, 
   3.8442468926647253`*^9, 3.8442544288458567`*^9, 3.844254487812751*^9, 
   3.844254534376626*^9, 3.844254755357424*^9, 3.8442548232647038`*^9, 
   3.844254871329376*^9, 3.844254913663384*^9, 3.844254945343816*^9, 
   3.844255063961401*^9, 3.844255431125051*^9, {3.844255493436695*^9, 
   3.844255521169085*^9}, {3.8442555742887497`*^9, 3.844255603920958*^9}, 
   3.844256453614068*^9, {3.844256519893285*^9, 3.8442565491944923`*^9}, 
   3.844257203142066*^9, 3.844322569984981*^9, 3.84433671032929*^9, 
   3.8447686321198597`*^9, 3.844835359255597*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"9e38b05c-8617-428a-af76-52d0e2e8ea7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateFlavourProjection", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypercharges", ",", 
   "nonpertcharges"}], "]"}]], "Input",
 CellChangeTimes->{{3.844257093246193*^9, 3.844257098490765*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"631e2295-020b-4cab-b79f-a548b9e9cc15"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalZ]\\\"}]\\) = \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.844257103286354*^9, 3.8442572031735697`*^9, 
  3.844322570012392*^9, 3.844336711024535*^9, 3.8447686321432667`*^9, 
  3.8448353592800922`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"e6353cce-c07a-4bcc-8f5b-616ddfb1958d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining the 1-form symmetry embedding", "Subsection",
 CellChangeTimes->{{3.843792751091896*^9, 3.843792754109865*^9}, 
   3.843808605518943*^9, {3.844257112216133*^9, 
   3.84425711619993*^9}},ExpressionUUID->"a9513209-3259-4d72-8b9c-\
018900149416"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get1FSEmbedding", "[", 
  RowBox[{
  "gaugecenters", ",", "flavourcenters", ",", "hypercharges", ",", 
   "nonpertcharges"}], "]"}]], "Input",
 CellChangeTimes->{{3.8438049579531317`*^9, 3.8438049790803223`*^9}, 
   3.8442549056477137`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"c1232f82-341a-4213-aa26-982ec6f10f14"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"The 'full' \[ScriptCapitalE] is: \"\>", 
    "\[InvisibleSpace]", "\<\"\\!\\(\\*RowBox[{\\\"\[ScriptCapitalE]\\\"}]\\) \
= {\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"1\\\"]\\), \
\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"4\\\"]\\)}\"\>"}],
   SequenceForm[
   "The 'full' \[ScriptCapitalE] is: ", 
    "\!\(\*RowBox[{\"\[ScriptCapitalE]\"}]\) = {\!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"1\"]\), \!\(\*SubscriptBox[\"\
\[DoubleStruckCapitalZ]\", \"4\"]\)}"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843804979914091*^9, 3.843804983357452*^9}, 
   3.843805141892042*^9, 3.8438052364219017`*^9, 3.843807558386262*^9, 
   3.843807700546569*^9, 3.8438077777536592`*^9, 3.843807846022933*^9, 
   3.843807893616596*^9, 3.843807948801673*^9, 3.843808020265901*^9, 
   3.843808060610928*^9, 3.84380889909792*^9, {3.843808993471623*^9, 
   3.843809044367875*^9}, {3.8438090961173887`*^9, 3.843809123235693*^9}, 
   3.843809157835113*^9, {3.843809263992193*^9, 3.843809283885923*^9}, 
   3.8438093171279373`*^9, 3.843809411707212*^9, 3.84380948390783*^9, 
   3.843810019910346*^9, 3.843810418195076*^9, 3.843810466019875*^9, 
   3.843810504730344*^9, {3.843810567827441*^9, 3.8438105959595127`*^9}, 
   3.843810767957692*^9, 3.843810827846077*^9, 3.8438110300010242`*^9, {
   3.843811061720373*^9, 3.8438110812585783`*^9}, 3.843811152660996*^9, {
   3.843811184998343*^9, 3.8438112052151814`*^9}, {3.843811236544305*^9, 
   3.843811251349113*^9}, 3.8438113328952312`*^9, 3.8438776578082867`*^9, 
   3.843898652490892*^9, 3.843908776486198*^9, 3.843997490270845*^9, 
   3.844053743533373*^9, 3.844053837424749*^9, 3.844056602149292*^9, 
   3.844144941228301*^9, 3.844152198979555*^9, 3.8441537689387627`*^9, 
   3.844160978857538*^9, 3.844161160863222*^9, 3.8442236121152143`*^9, 
   3.844223651650051*^9, 3.844225662588932*^9, 3.84422589638988*^9, 
   3.844228101405048*^9, 3.8442289788456497`*^9, 3.844229414150117*^9, 
   3.844233632729864*^9, 3.844233706439108*^9, 3.844233848640476*^9, {
   3.844233930996332*^9, 3.844233979626726*^9}, 3.844234036780905*^9, 
   3.844234107640843*^9, 3.84423671183109*^9, 3.844246892700314*^9, 
   3.844254428890725*^9, 3.844254487845708*^9, 3.8442545344093323`*^9, 
   3.8442547553876247`*^9, 3.8442548232982883`*^9, 3.8442548713641977`*^9, 
   3.844254913701207*^9, 3.844254945380197*^9, 3.844255063992426*^9, 
   3.844255431719449*^9, {3.844255494153902*^9, 3.844255521822192*^9}, {
   3.8442555743176937`*^9, 3.8442556039547787`*^9}, 3.844256453640909*^9, {
   3.8442565199255953`*^9, 3.8442565492217817`*^9}, 3.844257203208075*^9, 
   3.844322570042727*^9, 3.844336715217942*^9, 3.844768632171915*^9, 
   3.8448353593113956`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"5c6670d2-afb9-48c8-935e-cdce2084d595"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\\)]\\) \
= \\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \\\"2\\\"]\\)\"\>", 
    "\[InvisibleSpace]", "\<\" embeds into \[ScriptCapitalE] as \
follows:\"\>"}],
   SequenceForm[
   "\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\) = \
\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)", 
    " embeds into \[ScriptCapitalE] as follows:"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843804979914091*^9, 3.843804983357452*^9}, 
   3.843805141892042*^9, 3.8438052364219017`*^9, 3.843807558386262*^9, 
   3.843807700546569*^9, 3.8438077777536592`*^9, 3.843807846022933*^9, 
   3.843807893616596*^9, 3.843807948801673*^9, 3.843808020265901*^9, 
   3.843808060610928*^9, 3.84380889909792*^9, {3.843808993471623*^9, 
   3.843809044367875*^9}, {3.8438090961173887`*^9, 3.843809123235693*^9}, 
   3.843809157835113*^9, {3.843809263992193*^9, 3.843809283885923*^9}, 
   3.8438093171279373`*^9, 3.843809411707212*^9, 3.84380948390783*^9, 
   3.843810019910346*^9, 3.843810418195076*^9, 3.843810466019875*^9, 
   3.843810504730344*^9, {3.843810567827441*^9, 3.8438105959595127`*^9}, 
   3.843810767957692*^9, 3.843810827846077*^9, 3.8438110300010242`*^9, {
   3.843811061720373*^9, 3.8438110812585783`*^9}, 3.843811152660996*^9, {
   3.843811184998343*^9, 3.8438112052151814`*^9}, {3.843811236544305*^9, 
   3.843811251349113*^9}, 3.8438113328952312`*^9, 3.8438776578082867`*^9, 
   3.843898652490892*^9, 3.843908776486198*^9, 3.843997490270845*^9, 
   3.844053743533373*^9, 3.844053837424749*^9, 3.844056602149292*^9, 
   3.844144941228301*^9, 3.844152198979555*^9, 3.8441537689387627`*^9, 
   3.844160978857538*^9, 3.844161160863222*^9, 3.8442236121152143`*^9, 
   3.844223651650051*^9, 3.844225662588932*^9, 3.84422589638988*^9, 
   3.844228101405048*^9, 3.8442289788456497`*^9, 3.844229414150117*^9, 
   3.844233632729864*^9, 3.844233706439108*^9, 3.844233848640476*^9, {
   3.844233930996332*^9, 3.844233979626726*^9}, 3.844234036780905*^9, 
   3.844234107640843*^9, 3.84423671183109*^9, 3.844246892700314*^9, 
   3.844254428890725*^9, 3.844254487845708*^9, 3.8442545344093323`*^9, 
   3.8442547553876247`*^9, 3.8442548232982883`*^9, 3.8442548713641977`*^9, 
   3.844254913701207*^9, 3.844254945380197*^9, 3.844255063992426*^9, 
   3.844255431719449*^9, {3.844255494153902*^9, 3.844255521822192*^9}, {
   3.8442555743176937`*^9, 3.8442556039547787`*^9}, 3.844256453640909*^9, {
   3.8442565199255953`*^9, 3.8442565492217817`*^9}, 3.844257203208075*^9, 
   3.844322570042727*^9, 3.844336715217942*^9, 3.844768632171915*^9, 
   3.844835359314128*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"ed63ced1-f690-44b6-a43b-c2465832b56f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\) \[Subset] \\!\\(\\*SuperscriptBox[\\(\[CapitalGamma]\\), \\((1)\
\\)]\\)\[RightArrow] \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"1\\\"]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\\"\[DoubleStruckCapitalZ]\\\", \
\\\"2\\\"]\\)\"\>"}], "}"}], 
    "\[InvisibleSpace]", "\<\" \[Subset] \[ScriptCapitalE].\"\>"}],
   SequenceForm[
   "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\) \[Subset] \
\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \((1)\)]\)\[RightArrow] ", {
    "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"1\"]\)", 
     "\!\(\*SubscriptBox[\"\[DoubleStruckCapitalZ]\", \"2\"]\)"}, 
    " \[Subset] \[ScriptCapitalE]."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.843804979914091*^9, 3.843804983357452*^9}, 
   3.843805141892042*^9, 3.8438052364219017`*^9, 3.843807558386262*^9, 
   3.843807700546569*^9, 3.8438077777536592`*^9, 3.843807846022933*^9, 
   3.843807893616596*^9, 3.843807948801673*^9, 3.843808020265901*^9, 
   3.843808060610928*^9, 3.84380889909792*^9, {3.843808993471623*^9, 
   3.843809044367875*^9}, {3.8438090961173887`*^9, 3.843809123235693*^9}, 
   3.843809157835113*^9, {3.843809263992193*^9, 3.843809283885923*^9}, 
   3.8438093171279373`*^9, 3.843809411707212*^9, 3.84380948390783*^9, 
   3.843810019910346*^9, 3.843810418195076*^9, 3.843810466019875*^9, 
   3.843810504730344*^9, {3.843810567827441*^9, 3.8438105959595127`*^9}, 
   3.843810767957692*^9, 3.843810827846077*^9, 3.8438110300010242`*^9, {
   3.843811061720373*^9, 3.8438110812585783`*^9}, 3.843811152660996*^9, {
   3.843811184998343*^9, 3.8438112052151814`*^9}, {3.843811236544305*^9, 
   3.843811251349113*^9}, 3.8438113328952312`*^9, 3.8438776578082867`*^9, 
   3.843898652490892*^9, 3.843908776486198*^9, 3.843997490270845*^9, 
   3.844053743533373*^9, 3.844053837424749*^9, 3.844056602149292*^9, 
   3.844144941228301*^9, 3.844152198979555*^9, 3.8441537689387627`*^9, 
   3.844160978857538*^9, 3.844161160863222*^9, 3.8442236121152143`*^9, 
   3.844223651650051*^9, 3.844225662588932*^9, 3.84422589638988*^9, 
   3.844228101405048*^9, 3.8442289788456497`*^9, 3.844229414150117*^9, 
   3.844233632729864*^9, 3.844233706439108*^9, 3.844233848640476*^9, {
   3.844233930996332*^9, 3.844233979626726*^9}, 3.844234036780905*^9, 
   3.844234107640843*^9, 3.84423671183109*^9, 3.844246892700314*^9, 
   3.844254428890725*^9, 3.844254487845708*^9, 3.8442545344093323`*^9, 
   3.8442547553876247`*^9, 3.8442548232982883`*^9, 3.8442548713641977`*^9, 
   3.844254913701207*^9, 3.844254945380197*^9, 3.844255063992426*^9, 
   3.844255431719449*^9, {3.844255494153902*^9, 3.844255521822192*^9}, {
   3.8442555743176937`*^9, 3.8442556039547787`*^9}, 3.844256453640909*^9, {
   3.8442565199255953`*^9, 3.8442565492217817`*^9}, 3.844257203208075*^9, 
   3.844322570042727*^9, 3.844336715217942*^9, 3.844768632171915*^9, 
   3.8448353593176622`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"de778812-1cb3-4690-8d9b-7e70ef9b8813"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1367, 726},
WindowMargins->{{36, Automatic}, {Automatic, 12}},
DockedCells->{},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fa617128-fc0e-4e5b-a599-44588b5e4455"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 360, 6, 123, "Title",ExpressionUUID->"67c3b15a-a5c8-4ce4-bad1-94b74bbfcd4a"],
Cell[943, 30, 798, 12, 184, "Text",ExpressionUUID->"4dba99a7-411b-4f55-b2a6-3362609a1fb8"],
Cell[CellGroupData[{
Cell[1766, 46, 162, 3, 67, "Subtitle",ExpressionUUID->"b51c3fbc-3351-4a57-8691-eccd02426d83"],
Cell[CellGroupData[{
Cell[1953, 53, 162, 3, 67, "Subsection",ExpressionUUID->"d2d154c0-1d65-435f-917f-8ca9f22f6291"],
Cell[2118, 58, 1433, 35, 126, "Text",ExpressionUUID->"8a2f265e-63d6-4c88-96d6-8024149a022c"],
Cell[3554, 95, 661, 16, 73, "Text",ExpressionUUID->"f4416030-44b1-4621-a229-a0ddafcc6b79"],
Cell[4218, 113, 2237, 39, 447, "Text",ExpressionUUID->"8eb1d221-b8e0-432f-8b39-a4ca077b180f"]
}, Closed]],
Cell[CellGroupData[{
Cell[6492, 157, 167, 3, 46, "Subsection",ExpressionUUID->"39c54d0f-28cd-4e8f-b8c8-68978082f809"],
Cell[6662, 162, 350, 10, 131, "Text",ExpressionUUID->"14d77d79-ead7-48ec-87c7-b14de446ec52"]
}, Closed]],
Cell[CellGroupData[{
Cell[7049, 177, 173, 3, 46, "Subsection",ExpressionUUID->"42c22b07-e41c-42b1-ba31-81ecff886c81"],
Cell[7225, 182, 1255, 32, 97, "Text",ExpressionUUID->"95409a16-3635-447e-b62c-6611698c971d"],
Cell[8483, 216, 1222, 22, 159, "Text",ExpressionUUID->"c051d9a9-6cc2-4807-8915-9d5271a00019"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[9754, 244, 163, 3, 67, "Subtitle",ExpressionUUID->"61043c8b-ff8d-47c1-9585-fb619c9ee1db"],
Cell[9920, 249, 4456, 116, 298, "Input",ExpressionUUID->"a84ce8ba-c6d1-41e2-a6ad-63016a216592"],
Cell[14379, 367, 1256, 26, 64, "Input",ExpressionUUID->"63cda14d-1692-4bce-bc61-6b242a058c56"],
Cell[15638, 395, 839, 20, 90, "Input",ExpressionUUID->"a6c25ae9-1ca9-4a4c-96ef-621980a0be89"],
Cell[16480, 417, 3433, 73, 277, "Input",ExpressionUUID->"84dfd03c-cb05-4009-9747-d32a5af5e02c"],
Cell[19916, 492, 2714, 62, 246, "Input",ExpressionUUID->"a1e8d3bc-f5a3-4ee2-a199-8bc4b7cb9056"],
Cell[22633, 556, 2534, 56, 220, "Input",ExpressionUUID->"0212eb43-b1e2-48be-a909-14dc4400720b"],
Cell[25170, 614, 2374, 53, 194, "Input",ExpressionUUID->"5b8cdda0-cd6d-41b3-816c-ac6700f8c025"],
Cell[27547, 669, 920, 19, 116, "Input",ExpressionUUID->"d57e11bd-d7a8-4d76-97ed-b154fe628a30"],
Cell[28470, 690, 10375, 259, 896, "Input",ExpressionUUID->"dda01887-0ed1-4b97-9795-4550503479f0"],
Cell[38848, 951, 3697, 62, 116, "Input",ExpressionUUID->"6db6e63b-b9a3-4d22-9873-ffdfe3d73e5c"],
Cell[42548, 1015, 2231, 50, 246, "Input",ExpressionUUID->"e5575948-e173-4c70-8aa2-c4bf666b368e"],
Cell[44782, 1067, 1524, 33, 168, "Input",ExpressionUUID->"883357ef-2bbd-4b9b-9bc5-bdd239b12f46"],
Cell[46309, 1102, 1153, 26, 142, "Input",ExpressionUUID->"ce5af824-1575-4f57-bc95-b9aa769edabc"],
Cell[47465, 1130, 755, 17, 64, "Input",ExpressionUUID->"9e2cb646-4179-43c9-819d-59f5c85bddb9"],
Cell[48223, 1149, 7102, 152, 433, "Input",ExpressionUUID->"99382763-afda-4156-90e1-526551c1d293"],
Cell[55328, 1303, 3985, 85, 298, "Input",ExpressionUUID->"3b551c9e-37d9-4466-9939-fa50080cbe75"]
}, Closed]],
Cell[CellGroupData[{
Cell[59350, 1393, 161, 3, 67, "Subtitle",ExpressionUUID->"65e531e9-ebaf-447f-98a6-2754d07146ef"],
Cell[CellGroupData[{
Cell[59536, 1400, 209, 4, 67, "Subsection",ExpressionUUID->"81ea3671-24bd-460c-a1b9-1cbfdd70f836"],
Cell[CellGroupData[{
Cell[59770, 1408, 161, 3, 56, "Subsubsection",ExpressionUUID->"87840abc-f24e-4e12-b89f-abe3a1cb7419"],
Cell[59934, 1413, 198, 3, 44, "Text",ExpressionUUID->"7187a3ec-6fc5-4978-8355-a5bea3192254"],
Cell[60135, 1418, 10858, 184, 47, "Input",ExpressionUUID->"993570ba-c80d-46a5-a659-de7ec4e31621"],
Cell[70996, 1604, 939, 26, 92, "Text",ExpressionUUID->"71e25728-3011-4f89-b3a1-204b09cf1252"]
}, Closed]],
Cell[CellGroupData[{
Cell[71972, 1635, 165, 3, 45, "Subsubsection",ExpressionUUID->"9e8a75cb-8dd7-40d7-9d90-0c7ee6ef8eb9"],
Cell[72140, 1640, 1176, 26, 134, "Text",ExpressionUUID->"25a9ad8b-fa88-491d-8c53-5a8c0cd09da8"],
Cell[73319, 1668, 487, 12, 64, "Input",ExpressionUUID->"015ea7a1-a8ea-4413-bb22-ae3f655a41ca"],
Cell[73809, 1682, 457, 9, 102, "Text",ExpressionUUID->"2f8e1dd4-4251-4d30-a616-3eee225a1ac1"],
Cell[74269, 1693, 332, 8, 37, "Input",ExpressionUUID->"7beda9c4-fb2c-41ab-b3f3-64bab8a87eb6"],
Cell[74604, 1703, 966, 25, 73, "Text",ExpressionUUID->"78cd7d29-da49-4d35-96ac-2e089349750f"],
Cell[75573, 1730, 790, 22, 37, "Input",ExpressionUUID->"798c585a-e56c-44b0-ad7a-ef71855dca02"],
Cell[76366, 1754, 360, 7, 73, "Text",ExpressionUUID->"9346d849-461f-4e58-b072-b9a9784a29e3"],
Cell[76729, 1763, 612, 16, 37, "Input",ExpressionUUID->"bb824ac5-19a8-452f-b92d-dd2b5330f004"]
}, Closed]],
Cell[CellGroupData[{
Cell[77378, 1784, 182, 3, 45, "Subsubsection",ExpressionUUID->"c602031a-5b1d-4f23-9d6c-8c17c17edf70"],
Cell[77563, 1789, 529, 14, 44, "Text",ExpressionUUID->"f38c192f-0b7b-47b9-8807-feb74250097b"],
Cell[CellGroupData[{
Cell[78117, 1807, 348, 7, 37, "Input",ExpressionUUID->"5e5e31f5-fb08-41e5-9723-165c8c6099eb"],
Cell[78468, 1816, 2510, 35, 70, "Output",ExpressionUUID->"a945cb81-a332-4bbe-b048-599688bdd7e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81015, 1856, 338, 7, 37, "Input",ExpressionUUID->"c5f79078-5147-4098-b040-6cb5e21a0b53"],
Cell[81356, 1865, 2472, 36, 70, "Output",ExpressionUUID->"68ae2b6a-8922-467e-83f8-5ccd0f99254e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83865, 1906, 310, 6, 37, "Input",ExpressionUUID->"ba48d8d7-6469-4099-8178-5f820660e41a"],
Cell[84178, 1914, 405, 6, 70, "Output",ExpressionUUID->"39b3ce92-4984-46d3-b66a-061882451854"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84632, 1926, 200, 3, 45, "Subsubsection",ExpressionUUID->"a22c7387-31c7-4f36-9948-a206282cde87"],
Cell[84835, 1931, 923, 22, 102, "Text",ExpressionUUID->"166363e0-814d-4282-89f3-83a2000856d5"],
Cell[CellGroupData[{
Cell[85783, 1957, 338, 7, 37, "Input",ExpressionUUID->"f8283bc7-0365-45fc-8752-18769988640c"],
Cell[86124, 1966, 2862, 51, 127, "Output",ExpressionUUID->"dc547b12-5c59-4c9c-8ce6-5f76d5b85b80"]
}, Open  ]],
Cell[89001, 2020, 608, 15, 44, "Text",ExpressionUUID->"9dd3798d-06e9-45ca-b6a2-41bff92faaab"],
Cell[CellGroupData[{
Cell[89634, 2039, 371, 7, 37, "Input",ExpressionUUID->"3dcc02c8-206a-4099-b61f-4cb0e115230b"],
Cell[CellGroupData[{
Cell[90030, 2050, 3310, 53, 24, "Print",ExpressionUUID->"3c4138b1-a221-4819-9536-bdf94737c3e7"],
Cell[93343, 2105, 2824, 46, 29, "Print",ExpressionUUID->"5b0ad0df-d242-4192-b3ac-e6d561ed15d1"],
Cell[96170, 2153, 3695, 62, 29, "Print",ExpressionUUID->"08d6aad0-9fed-44dd-ad07-9e9971750558"]
}, Open  ]]
}, Open  ]],
Cell[99892, 2219, 2004, 54, 73, "Text",ExpressionUUID->"ecb2431a-f3ad-475c-bcc0-9432da955f84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101933, 2278, 158, 3, 56, "Subsubsection",ExpressionUUID->"baadd6fa-6f51-489d-b33d-1220a7e8d2b6"],
Cell[102094, 2283, 290, 6, 44, "Text",ExpressionUUID->"a30538d8-f5f1-40c7-ab66-1ab7c7cb5cd2"],
Cell[CellGroupData[{
Cell[102409, 2293, 350, 7, 37, "Input",ExpressionUUID->"23342a97-6095-4ce2-9bf7-3ab227f80d06"],
Cell[CellGroupData[{
Cell[102784, 2304, 3390, 54, 29, "Print",ExpressionUUID->"9b1fa9a5-e433-4162-8e88-137c48702496"],
Cell[106177, 2360, 3339, 53, 24, "Print",ExpressionUUID->"d166561a-c879-4075-8cd7-b9292cb1c5c8"],
Cell[109519, 2415, 2851, 46, 29, "Print",ExpressionUUID->"ab5dd7d3-1774-43cc-84b4-3d30da46e075"],
Cell[112373, 2463, 3722, 62, 29, "Print",ExpressionUUID->"7a9c9099-43e6-40c3-8be4-16a15fd1b61f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116156, 2532, 169, 3, 56, "Subsubsection",ExpressionUUID->"687258cf-1c82-470a-b8d8-60f95bf8f696"],
Cell[116328, 2537, 399, 8, 73, "Text",ExpressionUUID->"fdf70f62-1d20-46c8-9225-d12f67f2b735"],
Cell[116730, 2547, 573, 14, 64, "Input",ExpressionUUID->"d3275d8c-8b04-4e05-871e-c051a5dfda7b"],
Cell[117306, 2563, 153, 3, 44, "Text",ExpressionUUID->"633c07a2-f190-4bdd-9dfd-078055d2d9b2"],
Cell[CellGroupData[{
Cell[117484, 2570, 495, 8, 37, "Input",ExpressionUUID->"2068dab0-86e0-4195-8f62-9f2adc7de736"],
Cell[117982, 2580, 6585, 119, 70, "Output",ExpressionUUID->"9b82f6d4-619c-4dbd-b479-7d50af96bea6"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[124628, 2706, 182, 3, 46, "Subsection",ExpressionUUID->"7f1085b5-4ab6-44d2-a964-e42bd1d5131f"],
Cell[CellGroupData[{
Cell[124835, 2713, 161, 3, 56, "Subsubsection",ExpressionUUID->"390f99cd-47a1-40ea-8843-c18494a86029"],
Cell[124999, 2718, 15379, 258, 140, "Input",ExpressionUUID->"de546369-3241-4358-be7b-21b716e04813"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140415, 2981, 165, 3, 56, "Subsubsection",ExpressionUUID->"a971fbf5-7488-4bd5-8b0d-a206d24a5164"],
Cell[140583, 2986, 538, 13, 44, "Text",ExpressionUUID->"51043765-86b9-49b7-9c99-be4ed7a2750a"],
Cell[141124, 3001, 516, 12, 64, "Input",ExpressionUUID->"cf758250-ad88-4222-9315-bdab135f7b69"],
Cell[141643, 3015, 378, 8, 44, "Text",ExpressionUUID->"fb58e706-b36c-4f4e-b773-6e60bc5e6766"],
Cell[142024, 3025, 1976, 58, 64, "Input",ExpressionUUID->"a5f429a3-6e92-4a7b-9f88-09f120639d6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144037, 3088, 165, 3, 56, "Subsubsection",ExpressionUUID->"92da4e61-7fd0-4ad1-9229-d38ba261916b"],
Cell[CellGroupData[{
Cell[144227, 3095, 518, 9, 37, "Input",ExpressionUUID->"9c5d27c4-898d-445a-9ba2-9c960397924c"],
Cell[CellGroupData[{
Cell[144770, 3108, 7594, 113, 29, "Print",ExpressionUUID->"0e9f3ae4-df95-46c8-84f2-2a72127b74ad"],
Cell[152367, 3223, 7671, 114, 24, "Print",ExpressionUUID->"a41e42f2-a519-4ec5-94b7-d65fd0f52a48"],
Cell[160041, 3339, 6923, 103, 29, "Print",ExpressionUUID->"95d7e307-69b7-41d4-8c3c-a2e1311e7d3f"],
Cell[166967, 3444, 8138, 126, 29, "Print",ExpressionUUID->"e1d45277-fb6d-4478-91ce-9663ecf8cf12"],
Cell[175108, 3572, 8138, 126, 29, "Print",ExpressionUUID->"1afdddad-1b7e-48e3-9e25-f2d9f138b283"]
}, Open  ]]
}, Open  ]],
Cell[183273, 3702, 2171, 60, 73, "Text",ExpressionUUID->"d32c49da-66b6-4893-b5d1-f8f8a756ceb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185481, 3767, 171, 3, 56, "Subsubsection",ExpressionUUID->"b30473ed-059f-4ec4-a232-49cf606ca83d"],
Cell[185655, 3772, 228, 6, 44, "Text",ExpressionUUID->"a9591756-81f0-44c3-aaa6-6d000e1913e3"],
Cell[185886, 3780, 689, 17, 64, "Input",ExpressionUUID->"bae97c41-2a49-4f23-84c0-79f46e1a81e2"],
Cell[CellGroupData[{
Cell[186600, 3801, 530, 9, 37, "Input",ExpressionUUID->"b29248b4-19f3-438c-8dcb-6f259f493d75"],
Cell[187133, 3812, 9768, 176, 200, "Output",ExpressionUUID->"7a1000de-e919-4522-8661-3eb7bdb6beb9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[196974, 3996, 380, 8, 67, "Subtitle",ExpressionUUID->"56d22e06-a17e-4bc8-a400-c6afd5b46463"],
Cell[CellGroupData[{
Cell[197379, 4008, 186, 3, 67, "Subsection",ExpressionUUID->"ca0f75b0-ee22-4c20-8a10-7ad64f5a9719"],
Cell[197568, 4013, 13814, 232, 102, "Input",ExpressionUUID->"c6d2e53c-63dc-45f9-85fb-c0e20fd6a349"],
Cell[211385, 4247, 2009, 60, 116, "Input",ExpressionUUID->"11410ac0-03af-4ff0-ba9f-31858f6bbe14"],
Cell[CellGroupData[{
Cell[213419, 4311, 444, 8, 37, "Input",ExpressionUUID->"72d0cd9f-e804-435c-b313-75eca3b1ee44"],
Cell[CellGroupData[{
Cell[213888, 4323, 5630, 85, 29, "Print",ExpressionUUID->"4c29ea06-50f3-4285-95de-73e75d821246"],
Cell[219521, 4410, 5575, 84, 24, "Print",ExpressionUUID->"e4e610e6-55ae-47bc-9d51-aee8bdd31d89"],
Cell[225099, 4496, 4823, 73, 29, "Print",ExpressionUUID->"75033ad2-140a-416a-b105-99ed0a19ee71"],
Cell[229925, 4571, 6012, 95, 29, "Print",ExpressionUUID->"c16314ff-cd56-47ab-bd8f-e4132b877ff5"]
}, Open  ]]
}, Open  ]],
Cell[235964, 4670, 598, 15, 64, "Input",ExpressionUUID->"2c9fd3ca-b509-44cd-b991-d41fab0c8bcb"],
Cell[CellGroupData[{
Cell[236587, 4689, 411, 7, 37, "Input",ExpressionUUID->"9967e0e6-001d-411a-afa7-8cfdbd01d9db"],
Cell[237001, 4698, 10481, 179, 220, "Output",ExpressionUUID->"42a483ee-286e-4725-abe0-beb31477711b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[247531, 4883, 184, 3, 46, "Subsection",ExpressionUUID->"50c70b79-5dc0-4546-b80b-7a29891222fb"],
Cell[247718, 4888, 19178, 320, 177, "Input",ExpressionUUID->"6a5704d2-0aa3-4e13-94c0-b633a05cbe23"],
Cell[266899, 5210, 4676, 137, 168, "Input",ExpressionUUID->"eccbf089-a4ac-427a-a167-f9c489d07f6c"],
Cell[CellGroupData[{
Cell[271600, 5351, 478, 9, 37, "Input",ExpressionUUID->"35dcabe3-ef9c-4f6b-b862-8cba9178cc60"],
Cell[CellGroupData[{
Cell[272103, 5364, 6728, 101, 29, "Print",ExpressionUUID->"7d403a95-bb6a-4d1a-9d01-bf7bc8fcf0c8"],
Cell[278834, 5467, 7191, 108, 24, "Print",ExpressionUUID->"73a3e617-5276-4e9e-a75d-0a43488678cd"],
Cell[286028, 5577, 5519, 83, 29, "Print",ExpressionUUID->"5a6815d8-7f4d-4416-b2f9-662e0ca95151"],
Cell[291550, 5662, 7854, 127, 29, "Print",ExpressionUUID->"b7f053da-7b22-4b51-8646-e3671421baf3"],
Cell[299407, 5791, 7854, 127, 29, "Print",ExpressionUUID->"76d92cd8-7dd0-42d2-bb22-ddf5b6604790"]
}, Open  ]]
}, Open  ]],
Cell[307288, 5922, 860, 20, 64, "Input",ExpressionUUID->"b1fdcecf-4239-44c1-ab88-4a2a164a1978"],
Cell[CellGroupData[{
Cell[308173, 5946, 536, 9, 37, "Input",ExpressionUUID->"883b946f-cfe1-40fa-8e6a-c7eecb34037f"],
Cell[308712, 5957, 19725, 339, 152, "Output",ExpressionUUID->"6a7102e7-dd81-4e6e-81a1-1c749b02de06"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[328486, 6302, 398, 6, 46, "Subsection",ExpressionUUID->"53171fcb-c086-417d-8eea-7d1c3a3c6a3c"],
Cell[CellGroupData[{
Cell[328909, 6312, 157, 3, 56, "Subsubsection",ExpressionUUID->"8ee95814-4a6f-4203-8753-0032dbf2329a"],
Cell[329069, 6317, 19491, 325, 162, "Input",ExpressionUUID->"2e95961d-8af4-45d7-bd58-05b5708fc505"],
Cell[348563, 6644, 4824, 140, 168, "Input",ExpressionUUID->"7490789f-1511-4ed9-998d-ef5e0885ec4a"],
Cell[CellGroupData[{
Cell[353412, 6788, 521, 9, 37, "Input",ExpressionUUID->"97808128-34dc-4934-a9fe-bb7055408ad8"],
Cell[CellGroupData[{
Cell[353958, 6801, 7996, 119, 29, "Print",ExpressionUUID->"b28d8061-27da-4869-a60f-7a72c54240bc"],
Cell[361957, 6922, 8593, 128, 24, "Print",ExpressionUUID->"361de46b-7a6a-4a88-a117-6ce42d6eb10b"],
Cell[370553, 7052, 6787, 101, 29, "Print",ExpressionUUID->"666090b4-dfe1-4a4e-b43e-2092db56456a"],
Cell[377343, 7155, 9282, 148, 29, "Print",ExpressionUUID->"1fa89616-8129-40ac-8f4e-694801c80846"],
Cell[386628, 7305, 9284, 148, 29, "Print",ExpressionUUID->"2ce68d42-e97a-46fa-bd30-08334776e08e"]
}, Open  ]]
}, Open  ]],
Cell[395939, 7457, 918, 22, 64, "Input",ExpressionUUID->"c9c3ebeb-c502-48d6-86f5-5554588b68c7"],
Cell[CellGroupData[{
Cell[396882, 7483, 562, 9, 37, "Input",ExpressionUUID->"17c58619-245d-4d5f-8222-5dada0e45622"],
Cell[397447, 7494, 21434, 367, 152, "Output",ExpressionUUID->"55d06e64-1efc-437b-a769-89f770c2849f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[418930, 7867, 179, 3, 45, "Subsubsection",ExpressionUUID->"37e160a4-774d-4417-8eee-888d15066897"],
Cell[419112, 7872, 15527, 262, 142, "Input",ExpressionUUID->"be2f4980-36b4-45d6-949a-f6212d2eeb9b"],
Cell[434642, 8136, 4112, 123, 194, "Input",ExpressionUUID->"f598e473-b73c-46a0-9fe5-965f26b6478a"],
Cell[CellGroupData[{
Cell[438779, 8263, 306, 7, 37, "Input",ExpressionUUID->"4457ebb8-b3a2-41c9-9357-66718b963d4c"],
Cell[CellGroupData[{
Cell[439110, 8274, 1790, 32, 29, "Print",ExpressionUUID->"9628f5df-6efe-4294-ab68-a0010f542ee0"],
Cell[440903, 8308, 2259, 39, 24, "Print",ExpressionUUID->"c8879eef-c8f8-4949-8b06-97b374dfb2ff"],
Cell[443165, 8349, 717, 16, 29, "Print",ExpressionUUID->"d6d92507-da2f-4a1c-bec5-eb9a2b27afc2"],
Cell[443885, 8367, 2868, 56, 29, "Print",ExpressionUUID->"d8b79239-49e0-40f8-b90a-403f58c3ea18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[446802, 8429, 825, 20, 64, "Input",ExpressionUUID->"d945704e-ee4a-4abd-8cca-e5ea9b1df131"],
Cell[447630, 8451, 12433, 231, 163, "Output",ExpressionUUID->"953c767f-4936-4bcc-9294-0dabe678af1d"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[460124, 8689, 310, 5, 46, "Subsection",ExpressionUUID->"c190f4d0-e099-4c5f-8368-c5c8e4e83f9f"],
Cell[460437, 8696, 19344, 323, 172, "Input",ExpressionUUID->"24d7fdac-fc01-435d-8399-16414a86a25e"],
Cell[479784, 9021, 5281, 154, 194, "Input",ExpressionUUID->"c40d98e1-0360-44f9-81d6-f2f2c4e4d56f"],
Cell[CellGroupData[{
Cell[485090, 9179, 448, 8, 37, "Input",ExpressionUUID->"291988ea-c90b-430b-b799-70a105ab18c9"],
Cell[CellGroupData[{
Cell[485563, 9191, 8005, 119, 29, "Print",ExpressionUUID->"ed3c3cc6-f3e4-4f07-86dc-a0c8f19d195f"],
Cell[493571, 9312, 8868, 132, 24, "Print",ExpressionUUID->"41741368-066b-4b8e-a10e-f25f65b791c2"],
Cell[502442, 9446, 6666, 99, 29, "Print",ExpressionUUID->"ca2ae941-dc65-453c-8ade-47f05cf20b04"],
Cell[509111, 9547, 9612, 154, 29, "Print",ExpressionUUID->"2f7934f7-8af2-4b61-97de-dc7581adf894"]
}, Open  ]]
}, Open  ]],
Cell[518750, 9705, 948, 23, 64, "Input",ExpressionUUID->"e052b2eb-97a4-49af-82c6-0431ea6edc07"],
Cell[CellGroupData[{
Cell[519723, 9732, 459, 8, 37, "Input",ExpressionUUID->"6696c765-52a3-4e52-af3a-dbe216209c67"],
Cell[520185, 9742, 22728, 386, 183, "Output",ExpressionUUID->"fb49ba84-9804-4967-95e8-0e6e8ee7f53f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[542962, 10134, 281, 4, 46, "Subsection",ExpressionUUID->"730dcd51-7af1-41f4-ab76-d7ee6e4a9827"],
Cell[543246, 10140, 9415, 160, 149, "Input",ExpressionUUID->"d1bfb15f-601b-4521-a21f-6150f9eb6e32"],
Cell[552664, 10302, 1017, 30, 116, "Input",ExpressionUUID->"d80b8b02-ec97-47e4-a5bc-7907169e9a91"],
Cell[CellGroupData[{
Cell[553706, 10336, 675, 15, 37, "Input",ExpressionUUID->"f061bc77-9cfe-40d6-be47-281c4b09f327"],
Cell[CellGroupData[{
Cell[554406, 10355, 7124, 105, 29, "Print",ExpressionUUID->"4d4f3a3d-a559-4223-872c-562c1979ec2e"],
Cell[561533, 10462, 6941, 102, 24, "Print",ExpressionUUID->"38a3c0fe-f419-4ade-9430-fc67e17b6925"],
Cell[568477, 10566, 6589, 97, 29, "Print",ExpressionUUID->"7dfb7899-fea1-450c-a582-2d4ba217e719"],
Cell[575069, 10665, 7295, 110, 29, "Print",ExpressionUUID->"a6725c28-050e-4766-a3e3-67dd4e73c33f"]
}, Open  ]]
}, Open  ]],
Cell[582391, 10779, 469, 12, 64, "Input",ExpressionUUID->"c4ccd829-1c55-4595-b606-8708fe20f720"],
Cell[CellGroupData[{
Cell[582885, 10795, 382, 7, 37, "Input",ExpressionUUID->"de3d44c6-f17f-4fdd-97e4-dad2fbeb27de"],
Cell[583270, 10804, 9338, 152, 328, "Output",ExpressionUUID->"e34bb3f2-e2d2-4a5e-aee4-f49660cacf80"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[592657, 10962, 330, 5, 46, "Subsection",ExpressionUUID->"26468232-c5a3-4b91-a3c9-3d01f231d457"],
Cell[592990, 10969, 15267, 256, 118, "Input",ExpressionUUID->"7617cfad-86d9-4f91-af73-fe7eb9ee5e7d"],
Cell[608260, 11227, 2189, 68, 116, "Input",ExpressionUUID->"77adecf1-28b3-4d5a-ab97-d878bf428222"],
Cell[CellGroupData[{
Cell[610474, 11299, 473, 9, 37, "Input",ExpressionUUID->"05462202-5b5f-4c73-86b3-0f15171f5dfe"],
Cell[CellGroupData[{
Cell[610972, 11312, 7396, 110, 29, "Print",ExpressionUUID->"64698781-4e4e-4c7a-b3f3-6a73e666f96c"],
Cell[618371, 11424, 7607, 113, 24, "Print",ExpressionUUID->"d91c8bdc-243a-40c9-b4bc-5ffcf46aac47"],
Cell[625981, 11539, 6591, 98, 29, "Print",ExpressionUUID->"dbeb5af6-0050-401f-b4ce-f6dd19311234"],
Cell[632575, 11639, 8102, 126, 29, "Print",ExpressionUUID->"1a555243-cce8-4dce-9ca0-b0e730cf4ffb"]
}, Open  ]]
}, Open  ]],
Cell[640704, 11769, 648, 15, 64, "Input",ExpressionUUID->"3d5c7f5e-4aeb-4980-a2e0-a9adc649d7f2"],
Cell[CellGroupData[{
Cell[641377, 11788, 431, 8, 37, "Input",ExpressionUUID->"a9b5b593-118a-46d8-a45e-e011a75e6383"],
Cell[641811, 11798, 13490, 230, 188, "Output",ExpressionUUID->"8ab6707a-0f82-49ca-beec-87000f98f82b"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[655362, 12035, 215, 4, 67, "Subtitle",ExpressionUUID->"01a090a1-28b5-49bd-bd34-da7d7000e6a2"],
Cell[CellGroupData[{
Cell[655602, 12043, 161, 3, 67, "Subsection",ExpressionUUID->"352d984f-54e2-422c-ad7a-2d4260c824d4"],
Cell[655766, 12048, 2085, 60, 168, "Input",ExpressionUUID->"cd849cb3-d56b-4943-aa47-ed9276f14d05"]
}, Closed]],
Cell[CellGroupData[{
Cell[657888, 12113, 178, 3, 46, "Subsection",ExpressionUUID->"8833d931-d85a-4744-8354-49ecb45c6583"],
Cell[CellGroupData[{
Cell[658091, 12120, 320, 7, 37, "Input",ExpressionUUID->"eb171be8-09f5-4f6c-8d1a-cf5af59fafcd"],
Cell[658414, 12129, 3310, 48, 70, "Output",ExpressionUUID->"b343fd56-a7fe-4186-8c2b-49b5407f53db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661761, 12182, 304, 7, 37, "Input",ExpressionUUID->"dc5702fe-e588-40fc-846d-5a5e0f10d46d"],
Cell[662068, 12191, 3290, 48, 70, "Output",ExpressionUUID->"9e38b05c-8617-428a-af76-52d0e2e8ea7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665395, 12244, 326, 7, 37, "Input",ExpressionUUID->"631e2295-020b-4cab-b79f-a548b9e9cc15"],
Cell[665724, 12253, 433, 8, 70, "Output",ExpressionUUID->"e6353cce-c07a-4bcc-8f5b-616ddfb1958d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[666206, 12267, 261, 4, 46, "Subsection",ExpressionUUID->"a9513209-3259-4d72-8b9c-018900149416"],
Cell[CellGroupData[{
Cell[666492, 12275, 347, 8, 37, "Input",ExpressionUUID->"c1232f82-341a-4213-aa26-982ec6f10f14"],
Cell[CellGroupData[{
Cell[666864, 12287, 3298, 52, 24, "Print",ExpressionUUID->"5c6670d2-afb9-48c8-935e-cdce2084d595"],
Cell[670165, 12341, 2810, 45, 29, "Print",ExpressionUUID->"ed63ced1-f690-44b6-a43b-c2465832b56f"],
Cell[672978, 12388, 3681, 61, 29, "Print",ExpressionUUID->"de778812-1cb3-4690-8d9b-7e70ef9b8813"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


